First observation of the decay $D^{0}\rightarrow K^{-}\pi^{+}\mu^{+}\mu^{-}$ in the $\rho^{0}$-$\omega$ region of the dimuon mass spectrum

A study of the decay $D^{0}\rightarrow K^{-}\pi^{+}\mu^{+}\mu^{-}$ is performed using data collected by the LHCb detector in proton-proton collisions at a centre-of-mass energy of 8 TeV, corresponding to an integrated luminosity of 2.0 fb$^{-1}$. Decay candidates with muon pairs that have an invariant mass in the range 675--875 MeV$/c^2$ are considered. This region is dominated by the $\rho^{0}$ and $\omega$ resonances. The branching fraction in this range is measured to be ${\cal B}$($D^{0}\rightarrow K^{-}\pi^{+}\mu^{+}\mu^{-}$) = $(4.17 \pm 0.12(stat) \pm 0.40(syst))\times10^{-6}$. This is the first observation of the decay $D^{0}\rightarrow K^{-}\pi^{+}\mu^{+}\mu^{-}$. Its branching fraction is consistent with the value expected in the Standard Model.

==> Fig0.C <==
{
//=========Macro generated from canvas: cc_BDTCat/cc_BDTCat
//=========  (Wed Mar  2 17:55:13 2016) by ROOT version5.34/21
   TCanvas *cc_BDTCat = new TCanvas("cc_BDTCat", "cc_BDTCat",0,0,400,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc_BDTCat->Range(0,0,1,1);
   cc_BDTCat->SetFillColor(0);
   cc_BDTCat->SetBorderMode(0);
   cc_BDTCat->SetBorderSize(2);
   cc_BDTCat->SetTickx(1);
   cc_BDTCat->SetTicky(1);
   cc_BDTCat->SetLeftMargin(0.14);
   cc_BDTCat->SetRightMargin(0.05);
   cc_BDTCat->SetTopMargin(0.07);
   cc_BDTCat->SetBottomMargin(0.16);
   cc_BDTCat->SetFrameLineWidth(2);
   cc_BDTCat->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: can_up_BDTCat
   TPad *can_up_BDTCat = new TPad("can_up_BDTCat", "can_up_BDTCat",0,0.25,1,1);
   can_up_BDTCat->Draw();
   can_up_BDTCat->cd();
   can_up_BDTCat->Range(-0.7592593,-1220.13,1.092593,5468.182);
   can_up_BDTCat->SetFillColor(0);
   can_up_BDTCat->SetBorderMode(0);
   can_up_BDTCat->SetBorderSize(2);
   can_up_BDTCat->SetTickx(1);
   can_up_BDTCat->SetTicky(1);
   can_up_BDTCat->SetLeftMargin(0.14);
   can_up_BDTCat->SetRightMargin(0.05);
   can_up_BDTCat->SetTopMargin(0.07);
   can_up_BDTCat->SetBottomMargin(0.16);
   can_up_BDTCat->SetFrameLineWidth(2);
   can_up_BDTCat->SetFrameBorderMode(0);
   can_up_BDTCat->SetFrameLineWidth(2);
   can_up_BDTCat->SetFrameBorderMode(0);
   
   TH1F *h_BDTCat_data_K3Pi = new TH1F("h_BDTCat_data_K3Pi","h_BDTCat_data_K3Pi",35,-0.5,1);
   h_BDTCat_data_K3Pi->SetBinContent(0,386.3082);
   h_BDTCat_data_K3Pi->SetBinContent(1,66.83949);
   h_BDTCat_data_K3Pi->SetBinContent(2,77.84102);
   h_BDTCat_data_K3Pi->SetBinContent(3,83.95554);
   h_BDTCat_data_K3Pi->SetBinContent(4,87.99921);
   h_BDTCat_data_K3Pi->SetBinContent(5,119.4782);
   h_BDTCat_data_K3Pi->SetBinContent(6,113.392);
   h_BDTCat_data_K3Pi->SetBinContent(7,118.4475);
   h_BDTCat_data_K3Pi->SetBinContent(8,129.7824);
   h_BDTCat_data_K3Pi->SetBinContent(9,141.4038);
   h_BDTCat_data_K3Pi->SetBinContent(10,141.2752);
   h_BDTCat_data_K3Pi->SetBinContent(11,155.8154);
   h_BDTCat_data_K3Pi->SetBinContent(12,160.5847);
   h_BDTCat_data_K3Pi->SetBinContent(13,161.414);
   h_BDTCat_data_K3Pi->SetBinContent(14,198.5098);
   h_BDTCat_data_K3Pi->SetBinContent(15,193.969);
   h_BDTCat_data_K3Pi->SetBinContent(16,200.4324);
   h_BDTCat_data_K3Pi->SetBinContent(17,222.5093);
   h_BDTCat_data_K3Pi->SetBinContent(18,207.8188);
   h_BDTCat_data_K3Pi->SetBinContent(19,222.3063);
   h_BDTCat_data_K3Pi->SetBinContent(20,232.4558);
   h_BDTCat_data_K3Pi->SetBinContent(21,282.6281);
   h_BDTCat_data_K3Pi->SetBinContent(22,320.2175);
   h_BDTCat_data_K3Pi->SetBinContent(23,338.3601);
   h_BDTCat_data_K3Pi->SetBinContent(24,406.2467);
   h_BDTCat_data_K3Pi->SetBinContent(25,492.6336);
   h_BDTCat_data_K3Pi->SetBinContent(26,586.6689);
   h_BDTCat_data_K3Pi->SetBinContent(27,729.9499);
   h_BDTCat_data_K3Pi->SetBinContent(28,877.0173);
   h_BDTCat_data_K3Pi->SetBinContent(29,1015.658);
   h_BDTCat_data_K3Pi->SetBinContent(30,1328.392);
   h_BDTCat_data_K3Pi->SetBinContent(31,1884.527);
   h_BDTCat_data_K3Pi->SetBinContent(32,2788.354);
   h_BDTCat_data_K3Pi->SetBinContent(33,4166.899);
   h_BDTCat_data_K3Pi->SetBinContent(34,2440.533);
   h_BDTCat_data_K3Pi->SetBinContent(35,33.94273);
   h_BDTCat_data_K3Pi->SetBinError(0,50.00987);
   h_BDTCat_data_K3Pi->SetBinError(1,14.24476);
   h_BDTCat_data_K3Pi->SetBinError(2,14.88155);
   h_BDTCat_data_K3Pi->SetBinError(3,14.68126);
   h_BDTCat_data_K3Pi->SetBinError(4,15.03597);
   h_BDTCat_data_K3Pi->SetBinError(5,16.45483);
   h_BDTCat_data_K3Pi->SetBinError(6,16.44208);
   h_BDTCat_data_K3Pi->SetBinError(7,15.99728);
   h_BDTCat_data_K3Pi->SetBinError(8,16.93352);
   h_BDTCat_data_K3Pi->SetBinError(9,17.21146);
   h_BDTCat_data_K3Pi->SetBinError(10,16.86895);
   h_BDTCat_data_K3Pi->SetBinError(11,18.15893);
   h_BDTCat_data_K3Pi->SetBinError(12,17.72036);
   h_BDTCat_data_K3Pi->SetBinError(13,17.65865);
   h_BDTCat_data_K3Pi->SetBinError(14,18.86178);
   h_BDTCat_data_K3Pi->SetBinError(15,18.57281);
   h_BDTCat_data_K3Pi->SetBinError(16,18.83977);
   h_BDTCat_data_K3Pi->SetBinError(17,19.49803);
   h_BDTCat_data_K3Pi->SetBinError(18,18.89976);
   h_BDTCat_data_K3Pi->SetBinError(19,19.24148);
   h_BDTCat_data_K3Pi->SetBinError(20,19.01816);
   h_BDTCat_data_K3Pi->SetBinError(21,20.37635);
   h_BDTCat_data_K3Pi->SetBinError(22,21.944);
   h_BDTCat_data_K3Pi->SetBinError(23,22.26881);
   h_BDTCat_data_K3Pi->SetBinError(24,24.26238);
   h_BDTCat_data_K3Pi->SetBinError(25,26.23148);
   h_BDTCat_data_K3Pi->SetBinError(26,28.12077);
   h_BDTCat_data_K3Pi->SetBinError(27,31.15833);
   h_BDTCat_data_K3Pi->SetBinError(28,33.82133);
   h_BDTCat_data_K3Pi->SetBinError(29,36.21166);
   h_BDTCat_data_K3Pi->SetBinError(30,41.15049);
   h_BDTCat_data_K3Pi->SetBinError(31,48.58762);
   h_BDTCat_data_K3Pi->SetBinError(32,58.18237);
   h_BDTCat_data_K3Pi->SetBinError(33,70.24474);
   h_BDTCat_data_K3Pi->SetBinError(34,53.57872);
   h_BDTCat_data_K3Pi->SetBinError(35,6.358947);
   h_BDTCat_data_K3Pi->SetMinimum(-150);
   h_BDTCat_data_K3Pi->SetMaximum(5000);
   h_BDTCat_data_K3Pi->SetEntries(41690);
   h_BDTCat_data_K3Pi->SetStats(0);
   h_BDTCat_data_K3Pi->SetMarkerStyle(26);
   h_BDTCat_data_K3Pi->GetXaxis()->SetNdivisions(505);
   h_BDTCat_data_K3Pi->GetXaxis()->SetLabelFont(132);
   h_BDTCat_data_K3Pi->GetXaxis()->SetLabelOffset(0.1);
   h_BDTCat_data_K3Pi->GetXaxis()->SetLabelSize(0.055);
   h_BDTCat_data_K3Pi->GetXaxis()->SetTitleSize(0.06);
   h_BDTCat_data_K3Pi->GetXaxis()->SetTitleOffset(0.95);
   h_BDTCat_data_K3Pi->GetXaxis()->SetTitleFont(132);
   h_BDTCat_data_K3Pi->GetYaxis()->SetTitle("Candidates / (0.05)");
   h_BDTCat_data_K3Pi->GetYaxis()->SetNdivisions(405);
   h_BDTCat_data_K3Pi->GetYaxis()->SetLabelFont(132);
   h_BDTCat_data_K3Pi->GetYaxis()->SetLabelOffset(0.01);
   h_BDTCat_data_K3Pi->GetYaxis()->SetLabelSize(0.05);
   h_BDTCat_data_K3Pi->GetYaxis()->SetTitleSize(0.072);
   h_BDTCat_data_K3Pi->GetYaxis()->SetTitleOffset(0.91);
   h_BDTCat_data_K3Pi->GetYaxis()->SetTitleFont(132);
   h_BDTCat_data_K3Pi->GetZaxis()->SetLabelFont(132);
   h_BDTCat_data_K3Pi->GetZaxis()->SetLabelSize(0.06);
   h_BDTCat_data_K3Pi->GetZaxis()->SetTitleSize(0.072);
   h_BDTCat_data_K3Pi->GetZaxis()->SetTitleOffset(1.2);
   h_BDTCat_data_K3Pi->GetZaxis()->SetTitleFont(132);
   h_BDTCat_data_K3Pi->Draw("e");
   
   TH1F *h_BDTCat_data_KPiMuMu = new TH1F("h_BDTCat_data_KPiMuMu","h_BDTCat_data_KPiMuMu",35,-0.5,1);
   h_BDTCat_data_KPiMuMu->SetBinContent(0,553.1096);
   h_BDTCat_data_KPiMuMu->SetBinContent(1,-7.461877);
   h_BDTCat_data_KPiMuMu->SetBinContent(2,69.69341);
   h_BDTCat_data_KPiMuMu->SetBinContent(3,-50.88191);
   h_BDTCat_data_KPiMuMu->SetBinContent(4,137.2783);
   h_BDTCat_data_KPiMuMu->SetBinContent(5,41.79558);
   h_BDTCat_data_KPiMuMu->SetBinContent(6,44.81196);
   h_BDTCat_data_KPiMuMu->SetBinContent(7,170.3617);
   h_BDTCat_data_KPiMuMu->SetBinContent(8,126.456);
   h_BDTCat_data_KPiMuMu->SetBinContent(9,135.3342);
   h_BDTCat_data_KPiMuMu->SetBinContent(10,131.6647);
   h_BDTCat_data_KPiMuMu->SetBinContent(11,213.141);
   h_BDTCat_data_KPiMuMu->SetBinContent(12,144.5441);
   h_BDTCat_data_KPiMuMu->SetBinContent(13,109.8723);
   h_BDTCat_data_KPiMuMu->SetBinContent(14,143.4955);
   h_BDTCat_data_KPiMuMu->SetBinContent(15,265.3955);
   h_BDTCat_data_KPiMuMu->SetBinContent(16,139.2247);
   h_BDTCat_data_KPiMuMu->SetBinContent(17,132.5772);
   h_BDTCat_data_KPiMuMu->SetBinContent(18,210.6907);
   h_BDTCat_data_KPiMuMu->SetBinContent(19,203.4406);
   h_BDTCat_data_KPiMuMu->SetBinContent(20,299.8407);
   h_BDTCat_data_KPiMuMu->SetBinContent(21,307.7991);
   h_BDTCat_data_KPiMuMu->SetBinContent(22,261.636);
   h_BDTCat_data_KPiMuMu->SetBinContent(23,405.0599);
   h_BDTCat_data_KPiMuMu->SetBinContent(24,577.2487);
   h_BDTCat_data_KPiMuMu->SetBinContent(25,373.9205);
   h_BDTCat_data_KPiMuMu->SetBinContent(26,506.4974);
   h_BDTCat_data_KPiMuMu->SetBinContent(27,582.8768);
   h_BDTCat_data_KPiMuMu->SetBinContent(28,860.753);
   h_BDTCat_data_KPiMuMu->SetBinContent(29,967.6271);
   h_BDTCat_data_KPiMuMu->SetBinContent(30,1281.787);
   h_BDTCat_data_KPiMuMu->SetBinContent(31,1960.609);
   h_BDTCat_data_KPiMuMu->SetBinContent(32,2743.274);
   h_BDTCat_data_KPiMuMu->SetBinContent(33,4279.52);
   h_BDTCat_data_KPiMuMu->SetBinContent(34,2705.89);
   h_BDTCat_data_KPiMuMu->SetBinContent(35,85.71711);
   h_BDTCat_data_KPiMuMu->SetBinError(0,169.2332);
   h_BDTCat_data_KPiMuMu->SetBinError(1,46.10151);
   h_BDTCat_data_KPiMuMu->SetBinError(2,46.99953);
   h_BDTCat_data_KPiMuMu->SetBinError(3,40.82099);
   h_BDTCat_data_KPiMuMu->SetBinError(4,53.1261);
   h_BDTCat_data_KPiMuMu->SetBinError(5,48.79909);
   h_BDTCat_data_KPiMuMu->SetBinError(6,47.78557);
   h_BDTCat_data_KPiMuMu->SetBinError(7,47.99822);
   h_BDTCat_data_KPiMuMu->SetBinError(8,49.40899);
   h_BDTCat_data_KPiMuMu->SetBinError(9,52.5165);
   h_BDTCat_data_KPiMuMu->SetBinError(10,53.21035);
   h_BDTCat_data_KPiMuMu->SetBinError(11,51.83513);
   h_BDTCat_data_KPiMuMu->SetBinError(12,46.9666);
   h_BDTCat_data_KPiMuMu->SetBinError(13,48.12529);
   h_BDTCat_data_KPiMuMu->SetBinError(14,49.19875);
   h_BDTCat_data_KPiMuMu->SetBinError(15,56.52498);
   h_BDTCat_data_KPiMuMu->SetBinError(16,47.79684);
   h_BDTCat_data_KPiMuMu->SetBinError(17,48.0229);
   h_BDTCat_data_KPiMuMu->SetBinError(18,47.70226);
   h_BDTCat_data_KPiMuMu->SetBinError(19,50.37733);
   h_BDTCat_data_KPiMuMu->SetBinError(20,56.03578);
   h_BDTCat_data_KPiMuMu->SetBinError(21,55.9492);
   h_BDTCat_data_KPiMuMu->SetBinError(22,57.12223);
   h_BDTCat_data_KPiMuMu->SetBinError(23,60.94427);
   h_BDTCat_data_KPiMuMu->SetBinError(24,69.60573);
   h_BDTCat_data_KPiMuMu->SetBinError(25,61.77437);
   h_BDTCat_data_KPiMuMu->SetBinError(26,67.49241);
   h_BDTCat_data_KPiMuMu->SetBinError(27,71.58396);
   h_BDTCat_data_KPiMuMu->SetBinError(28,84.10427);
   h_BDTCat_data_KPiMuMu->SetBinError(29,88.57599);
   h_BDTCat_data_KPiMuMu->SetBinError(30,100.6774);
   h_BDTCat_data_KPiMuMu->SetBinError(31,120.5791);
   h_BDTCat_data_KPiMuMu->SetBinError(32,140.9542);
   h_BDTCat_data_KPiMuMu->SetBinError(33,173.5896);
   h_BDTCat_data_KPiMuMu->SetBinError(34,136.5875);
   h_BDTCat_data_KPiMuMu->SetBinError(35,23.13183);
   h_BDTCat_data_KPiMuMu->SetEntries(12468);
   h_BDTCat_data_KPiMuMu->SetStats(0);
   h_BDTCat_data_KPiMuMu->SetMarkerStyle(4);
   h_BDTCat_data_KPiMuMu->GetXaxis()->SetNdivisions(505);
   h_BDTCat_data_KPiMuMu->GetXaxis()->SetLabelFont(132);
   h_BDTCat_data_KPiMuMu->GetXaxis()->SetLabelOffset(0.01);
   h_BDTCat_data_KPiMuMu->GetXaxis()->SetTitleSize(0.06);
   h_BDTCat_data_KPiMuMu->GetXaxis()->SetTitleOffset(0.95);
   h_BDTCat_data_KPiMuMu->GetXaxis()->SetTitleFont(132);
   h_BDTCat_data_KPiMuMu->GetYaxis()->SetNdivisions(405);
   h_BDTCat_data_KPiMuMu->GetYaxis()->SetLabelFont(132);
   h_BDTCat_data_KPiMuMu->GetYaxis()->SetLabelOffset(0.01);
   h_BDTCat_data_KPiMuMu->GetYaxis()->SetTitleSize(0.06);
   h_BDTCat_data_KPiMuMu->GetYaxis()->SetTitleOffset(0.95);
   h_BDTCat_data_KPiMuMu->GetYaxis()->SetTitleFont(132);
   h_BDTCat_data_KPiMuMu->GetZaxis()->SetLabelFont(132);
   h_BDTCat_data_KPiMuMu->GetZaxis()->SetLabelSize(0.06);
   h_BDTCat_data_KPiMuMu->GetZaxis()->SetTitleSize(0.072);
   h_BDTCat_data_KPiMuMu->GetZaxis()->SetTitleOffset(1.2);
   h_BDTCat_data_KPiMuMu->GetZaxis()->SetTitleFont(132);
   h_BDTCat_data_KPiMuMu->Draw("esame");
   
   TH1F *h_BDTCat_MC_K3Pi = new TH1F("h_BDTCat_MC_K3Pi","h_BDTCat_MC_K3Pi",35,-0.5,1);
   h_BDTCat_MC_K3Pi->SetBinContent(0,357.2719);
   h_BDTCat_MC_K3Pi->SetBinContent(1,49.34702);
   h_BDTCat_MC_K3Pi->SetBinContent(2,73.03357);
   h_BDTCat_MC_K3Pi->SetBinContent(3,86.85071);
   h_BDTCat_MC_K3Pi->SetBinContent(4,69.08582);
   h_BDTCat_MC_K3Pi->SetBinContent(5,63.16418);
   h_BDTCat_MC_K3Pi->SetBinContent(6,90.79846);
   h_BDTCat_MC_K3Pi->SetBinContent(7,90.79846);
   h_BDTCat_MC_K3Pi->SetBinContent(8,96.72009);
   h_BDTCat_MC_K3Pi->SetBinContent(9,132.2499);
   h_BDTCat_MC_K3Pi->SetBinContent(10,116.4589);
   h_BDTCat_MC_K3Pi->SetBinContent(11,132.2499);
   h_BDTCat_MC_K3Pi->SetBinContent(12,146.067);
   h_BDTCat_MC_K3Pi->SetBinContent(13,163.8319);
   h_BDTCat_MC_K3Pi->SetBinContent(14,146.067);
   h_BDTCat_MC_K3Pi->SetBinContent(15,163.8319);
   h_BDTCat_MC_K3Pi->SetBinContent(16,187.5184);
   h_BDTCat_MC_K3Pi->SetBinContent(17,191.4662);
   h_BDTCat_MC_K3Pi->SetBinContent(18,215.1527);
   h_BDTCat_MC_K3Pi->SetBinContent(19,209.2311);
   h_BDTCat_MC_K3Pi->SetBinContent(20,228.9698);
   h_BDTCat_MC_K3Pi->SetBinContent(21,254.6302);
   h_BDTCat_MC_K3Pi->SetBinContent(22,258.578);
   h_BDTCat_MC_K3Pi->SetBinContent(23,302.0033);
   h_BDTCat_MC_K3Pi->SetBinContent(24,400.6971);
   h_BDTCat_MC_K3Pi->SetBinContent(25,509.2604);
   h_BDTCat_MC_K3Pi->SetBinContent(26,517.1559);
   h_BDTCat_MC_K3Pi->SetBinContent(27,651.3795);
   h_BDTCat_MC_K3Pi->SetBinContent(28,801.3942);
   h_BDTCat_MC_K3Pi->SetBinContent(29,1089.58);
   h_BDTCat_MC_K3Pi->SetBinContent(30,1365.923);
   h_BDTCat_MC_K3Pi->SetBinContent(31,2037.041);
   h_BDTCat_MC_K3Pi->SetBinContent(32,3045.692);
   h_BDTCat_MC_K3Pi->SetBinContent(33,4470.878);
   h_BDTCat_MC_K3Pi->SetBinContent(34,2354.835);
   h_BDTCat_MC_K3Pi->SetBinContent(35,45.39925);
   h_BDTCat_MC_K3Pi->SetBinError(0,26.55585);
   h_BDTCat_MC_K3Pi->SetBinError(1,9.869403);
   h_BDTCat_MC_K3Pi->SetBinError(2,12.00665);
   h_BDTCat_MC_K3Pi->SetBinError(3,13.09324);
   h_BDTCat_MC_K3Pi->SetBinError(4,11.67763);
   h_BDTCat_MC_K3Pi->SetBinError(5,11.16595);
   h_BDTCat_MC_K3Pi->SetBinError(6,13.38751);
   h_BDTCat_MC_K3Pi->SetBinError(7,13.38751);
   h_BDTCat_MC_K3Pi->SetBinError(8,13.81716);
   h_BDTCat_MC_K3Pi->SetBinError(9,16.15691);
   h_BDTCat_MC_K3Pi->SetBinError(10,15.16166);
   h_BDTCat_MC_K3Pi->SetBinError(11,16.15691);
   h_BDTCat_MC_K3Pi->SetBinError(12,16.97996);
   h_BDTCat_MC_K3Pi->SetBinError(13,17.98291);
   h_BDTCat_MC_K3Pi->SetBinError(14,16.97996);
   h_BDTCat_MC_K3Pi->SetBinError(15,17.98291);
   h_BDTCat_MC_K3Pi->SetBinError(16,19.23901);
   h_BDTCat_MC_K3Pi->SetBinError(17,19.44047);
   h_BDTCat_MC_K3Pi->SetBinError(18,20.60792);
   h_BDTCat_MC_K3Pi->SetBinError(19,20.32234);
   h_BDTCat_MC_K3Pi->SetBinError(20,21.25934);
   h_BDTCat_MC_K3Pi->SetBinError(21,22.41897);
   h_BDTCat_MC_K3Pi->SetBinError(22,22.5921);
   h_BDTCat_MC_K3Pi->SetBinError(23,24.41555);
   h_BDTCat_MC_K3Pi->SetBinError(24,28.12347);
   h_BDTCat_MC_K3Pi->SetBinError(25,31.70522);
   h_BDTCat_MC_K3Pi->SetBinError(26,31.95005);
   h_BDTCat_MC_K3Pi->SetBinError(27,35.85732);
   h_BDTCat_MC_K3Pi->SetBinError(28,39.77259);
   h_BDTCat_MC_K3Pi->SetBinError(29,46.37569);
   h_BDTCat_MC_K3Pi->SetBinError(30,51.92469);
   h_BDTCat_MC_K3Pi->SetBinError(31,63.41043);
   h_BDTCat_MC_K3Pi->SetBinError(32,77.53608);
   h_BDTCat_MC_K3Pi->SetBinError(33,93.94095);
   h_BDTCat_MC_K3Pi->SetBinError(34,68.1775);
   h_BDTCat_MC_K3Pi->SetBinError(35,9.466398);
   h_BDTCat_MC_K3Pi->SetEntries(10697);
   h_BDTCat_MC_K3Pi->SetStats(0);
   h_BDTCat_MC_K3Pi->SetMarkerStyle(22);
   h_BDTCat_MC_K3Pi->GetXaxis()->SetTitle("BDT Response");
   h_BDTCat_MC_K3Pi->GetXaxis()->SetNdivisions(505);
   h_BDTCat_MC_K3Pi->GetXaxis()->SetLabelFont(132);
   h_BDTCat_MC_K3Pi->GetXaxis()->SetLabelOffset(0.01);
   h_BDTCat_MC_K3Pi->GetXaxis()->SetTitleSize(0.06);
   h_BDTCat_MC_K3Pi->GetXaxis()->SetTitleOffset(0.95);
   h_BDTCat_MC_K3Pi->GetXaxis()->SetTitleFont(132);
   h_BDTCat_MC_K3Pi->GetYaxis()->SetNdivisions(405);
   h_BDTCat_MC_K3Pi->GetYaxis()->SetLabelFont(132);
   h_BDTCat_MC_K3Pi->GetYaxis()->SetLabelOffset(0.01);
   h_BDTCat_MC_K3Pi->GetYaxis()->SetTitleSize(0.06);
   h_BDTCat_MC_K3Pi->GetYaxis()->SetTitleOffset(0.95);
   h_BDTCat_MC_K3Pi->GetYaxis()->SetTitleFont(132);
   h_BDTCat_MC_K3Pi->GetZaxis()->SetLabelFont(132);
   h_BDTCat_MC_K3Pi->GetZaxis()->SetLabelSize(0.06);
   h_BDTCat_MC_K3Pi->GetZaxis()->SetTitleSize(0.072);
   h_BDTCat_MC_K3Pi->GetZaxis()->SetTitleOffset(1.2);
   h_BDTCat_MC_K3Pi->GetZaxis()->SetTitleFont(132);
   h_BDTCat_MC_K3Pi->Draw("esame");
   
   TH1F *h_BDTCat_MC_KPiMuMu = new TH1F("h_BDTCat_MC_KPiMuMu","h_BDTCat_MC_KPiMuMu",35,-0.5,1);
   h_BDTCat_MC_KPiMuMu->SetBinContent(0,298.3893);
   h_BDTCat_MC_KPiMuMu->SetBinContent(1,71.04509);
   h_BDTCat_MC_KPiMuMu->SetBinContent(2,42.62705);
   h_BDTCat_MC_KPiMuMu->SetBinContent(3,42.62705);
   h_BDTCat_MC_KPiMuMu->SetBinContent(4,71.04509);
   h_BDTCat_MC_KPiMuMu->SetBinContent(5,127.8811);
   h_BDTCat_MC_KPiMuMu->SetBinContent(6,156.2992);
   h_BDTCat_MC_KPiMuMu->SetBinContent(7,56.83607);
   h_BDTCat_MC_KPiMuMu->SetBinContent(8,56.83607);
   h_BDTCat_MC_KPiMuMu->SetBinContent(9,85.2541);
   h_BDTCat_MC_KPiMuMu->SetBinContent(10,99.46312);
   h_BDTCat_MC_KPiMuMu->SetBinContent(11,213.1352);
   h_BDTCat_MC_KPiMuMu->SetBinContent(12,142.0902);
   h_BDTCat_MC_KPiMuMu->SetBinContent(13,156.2992);
   h_BDTCat_MC_KPiMuMu->SetBinContent(14,142.0902);
   h_BDTCat_MC_KPiMuMu->SetBinContent(15,241.5533);
   h_BDTCat_MC_KPiMuMu->SetBinContent(16,85.2541);
   h_BDTCat_MC_KPiMuMu->SetBinContent(17,170.5082);
   h_BDTCat_MC_KPiMuMu->SetBinContent(18,142.0902);
   h_BDTCat_MC_KPiMuMu->SetBinContent(19,284.1803);
   h_BDTCat_MC_KPiMuMu->SetBinContent(20,170.5082);
   h_BDTCat_MC_KPiMuMu->SetBinContent(21,341.0164);
   h_BDTCat_MC_KPiMuMu->SetBinContent(22,255.7623);
   h_BDTCat_MC_KPiMuMu->SetBinContent(23,326.8074);
   h_BDTCat_MC_KPiMuMu->SetBinContent(24,426.2705);
   h_BDTCat_MC_KPiMuMu->SetBinContent(25,298.3893);
   h_BDTCat_MC_KPiMuMu->SetBinContent(26,682.0331);
   h_BDTCat_MC_KPiMuMu->SetBinContent(27,852.5416);
   h_BDTCat_MC_KPiMuMu->SetBinContent(28,767.2874);
   h_BDTCat_MC_KPiMuMu->SetBinContent(29,1037.259);
   h_BDTCat_MC_KPiMuMu->SetBinContent(30,1207.767);
   h_BDTCat_MC_KPiMuMu->SetBinContent(31,1989.261);
   h_BDTCat_MC_KPiMuMu->SetBinContent(32,3154.398);
   h_BDTCat_MC_KPiMuMu->SetBinContent(33,4077.982);
   h_BDTCat_MC_KPiMuMu->SetBinContent(34,2529.203);
   h_BDTCat_MC_KPiMuMu->SetBinContent(35,56.83607);
   h_BDTCat_MC_KPiMuMu->SetBinError(0,65.1139);
   h_BDTCat_MC_KPiMuMu->SetBinError(1,31.77233);
   h_BDTCat_MC_KPiMuMu->SetBinError(2,24.61074);
   h_BDTCat_MC_KPiMuMu->SetBinError(3,24.61074);
   h_BDTCat_MC_KPiMuMu->SetBinError(4,31.77233);
   h_BDTCat_MC_KPiMuMu->SetBinError(5,42.62705);
   h_BDTCat_MC_KPiMuMu->SetBinError(6,47.12598);
   h_BDTCat_MC_KPiMuMu->SetBinError(7,28.41803);
   h_BDTCat_MC_KPiMuMu->SetBinError(8,28.41803);
   h_BDTCat_MC_KPiMuMu->SetBinError(9,34.80484);
   h_BDTCat_MC_KPiMuMu->SetBinError(10,37.59353);
   h_BDTCat_MC_KPiMuMu->SetBinError(11,55.03129);
   h_BDTCat_MC_KPiMuMu->SetBinError(12,44.93286);
   h_BDTCat_MC_KPiMuMu->SetBinError(13,47.12598);
   h_BDTCat_MC_KPiMuMu->SetBinError(14,44.93286);
   h_BDTCat_MC_KPiMuMu->SetBinError(15,58.58528);
   h_BDTCat_MC_KPiMuMu->SetBinError(16,34.80484);
   h_BDTCat_MC_KPiMuMu->SetBinError(17,49.22148);
   h_BDTCat_MC_KPiMuMu->SetBinError(18,44.93286);
   h_BDTCat_MC_KPiMuMu->SetBinError(19,63.54466);
   h_BDTCat_MC_KPiMuMu->SetBinError(20,49.22148);
   h_BDTCat_MC_KPiMuMu->SetBinError(21,69.60969);
   h_BDTCat_MC_KPiMuMu->SetBinError(22,60.28376);
   h_BDTCat_MC_KPiMuMu->SetBinError(23,68.14405);
   h_BDTCat_MC_KPiMuMu->SetBinError(24,77.82599);
   h_BDTCat_MC_KPiMuMu->SetBinError(25,65.1139);
   h_BDTCat_MC_KPiMuMu->SetBinError(26,98.44296);
   h_BDTCat_MC_KPiMuMu->SetBinError(27,110.0626);
   h_BDTCat_MC_KPiMuMu->SetBinError(28,104.4145);
   h_BDTCat_MC_KPiMuMu->SetBinError(29,121.4019);
   h_BDTCat_MC_KPiMuMu->SetBinError(30,131.0007);
   h_BDTCat_MC_KPiMuMu->SetBinError(31,168.1234);
   h_BDTCat_MC_KPiMuMu->SetBinError(32,211.7096);
   h_BDTCat_MC_KPiMuMu->SetBinError(33,240.716);
   h_BDTCat_MC_KPiMuMu->SetBinError(34,189.5719);
   h_BDTCat_MC_KPiMuMu->SetBinError(35,28.41803);
   h_BDTCat_MC_KPiMuMu->SetEntries(1468);
   h_BDTCat_MC_KPiMuMu->SetStats(0);
   h_BDTCat_MC_KPiMuMu->SetMarkerStyle(8);
   h_BDTCat_MC_KPiMuMu->GetXaxis()->SetNdivisions(505);
   h_BDTCat_MC_KPiMuMu->GetXaxis()->SetLabelFont(132);
   h_BDTCat_MC_KPiMuMu->GetXaxis()->SetLabelOffset(0.01);
   h_BDTCat_MC_KPiMuMu->GetXaxis()->SetTitleSize(0.06);
   h_BDTCat_MC_KPiMuMu->GetXaxis()->SetTitleOffset(0.95);
   h_BDTCat_MC_KPiMuMu->GetXaxis()->SetTitleFont(132);
   h_BDTCat_MC_KPiMuMu->GetYaxis()->SetNdivisions(405);
   h_BDTCat_MC_KPiMuMu->GetYaxis()->SetLabelFont(132);
   h_BDTCat_MC_KPiMuMu->GetYaxis()->SetLabelOffset(0.01);
   h_BDTCat_MC_KPiMuMu->GetYaxis()->SetTitleSize(0.06);
   h_BDTCat_MC_KPiMuMu->GetYaxis()->SetTitleOffset(0.95);
   h_BDTCat_MC_KPiMuMu->GetYaxis()->SetTitleFont(132);
   h_BDTCat_MC_KPiMuMu->GetZaxis()->SetLabelFont(132);
   h_BDTCat_MC_KPiMuMu->GetZaxis()->SetLabelSize(0.06);
   h_BDTCat_MC_KPiMuMu->GetZaxis()->SetTitleSize(0.072);
   h_BDTCat_MC_KPiMuMu->GetZaxis()->SetTitleOffset(1.2);
   h_BDTCat_MC_KPiMuMu->GetZaxis()->SetTitleFont(132);
   h_BDTCat_MC_KPiMuMu->Draw("esame");
   
   TLegend *leg = new TLegend(0.65,0.75,0.85,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(-26215);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_BDTCat_MC_K3Pi","LHCb","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   can_up_BDTCat->Modified();
   cc_BDTCat->cd();
  
// ------------>Primitives in pad: can_down_BDTCat
   can_down_BDTCat = new TPad("can_down_BDTCat", "can_down_BDTCat",0,0.015,1,0.335);
   can_down_BDTCat->Draw();
   can_down_BDTCat->cd();
   can_down_BDTCat->Range(-0.7592593,-1.509434,1.092593,2.264151);
   can_down_BDTCat->SetFillColor(0);
   can_down_BDTCat->SetBorderMode(0);
   can_down_BDTCat->SetBorderSize(2);
   can_down_BDTCat->SetTickx(1);
   can_down_BDTCat->SetTicky(1);
   can_down_BDTCat->SetLeftMargin(0.14);
   can_down_BDTCat->SetRightMargin(0.05);
   can_down_BDTCat->SetTopMargin(0.07);
   can_down_BDTCat->SetBottomMargin(0.4);
   can_down_BDTCat->SetFrameLineWidth(2);
   can_down_BDTCat->SetFrameBorderMode(0);
   can_down_BDTCat->SetFrameLineWidth(2);
   can_down_BDTCat->SetFrameBorderMode(0);
   Double_t xAxis1[24] = {-0.5, -0.1, -0.15, 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1}; 
   
   TH1F *h_BDTCat_clone_MC_K3Pi = new TH1F("h_BDTCat_clone_MC_K3Pi","h_BDTCat_clone_MC_K3Pi",23, xAxis1);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(0,1.197335);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(1,1.048431);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(3,0.8724005);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(4,1.174483);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(5,0.8731946);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(6,0.7563276);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(7,1.555874);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(8,1.52809);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(9,0.9955739);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(10,0.8993066);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(11,0.844617);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(12,1.111338);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(13,0.8082459);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(14,1.299869);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(15,0.9543007);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(16,0.745878);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(17,1.040776);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(18,1.045964);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(19,1.105245);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(20,0.9979935);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(21,1.02387);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(22,1.042153);
   h_BDTCat_clone_MC_K3Pi->SetBinContent(23,0.5170813);
   h_BDTCat_clone_MC_K3Pi->SetBinError(0,0.2760211);
   h_BDTCat_clone_MC_K3Pi->SetBinError(1,0.1532573);
   h_BDTCat_clone_MC_K3Pi->SetBinError(3,0.1878589);
   h_BDTCat_clone_MC_K3Pi->SetBinError(4,0.3744774);
   h_BDTCat_clone_MC_K3Pi->SetBinError(5,0.2512499);
   h_BDTCat_clone_MC_K3Pi->SetBinError(6,0.19395);
   h_BDTCat_clone_MC_K3Pi->SetBinError(7,0.5135057);
   h_BDTCat_clone_MC_K3Pi->SetBinError(8,0.4812237);
   h_BDTCat_clone_MC_K3Pi->SetBinError(9,0.2504962);
   h_BDTCat_clone_MC_K3Pi->SetBinError(10,0.2216781);
   h_BDTCat_clone_MC_K3Pi->SetBinError(11,0.1822866);
   h_BDTCat_clone_MC_K3Pi->SetBinError(12,0.2704243);
   h_BDTCat_clone_MC_K3Pi->SetBinError(13,0.1523096);
   h_BDTCat_clone_MC_K3Pi->SetBinError(14,0.2584454);
   h_BDTCat_clone_MC_K3Pi->SetBinError(15,0.1505973);
   h_BDTCat_clone_MC_K3Pi->SetBinError(16,0.1007624);
   h_BDTCat_clone_MC_K3Pi->SetBinError(17,0.1396023);
   h_BDTCat_clone_MC_K3Pi->SetBinError(18,0.1207498);
   h_BDTCat_clone_MC_K3Pi->SetBinError(19,0.1098286);
   h_BDTCat_clone_MC_K3Pi->SetBinError(20,0.07513279);
   h_BDTCat_clone_MC_K3Pi->SetBinError(21,0.06138038);
   h_BDTCat_clone_MC_K3Pi->SetBinError(22,0.06947589);
   h_BDTCat_clone_MC_K3Pi->SetBinError(23,0.137276);
   h_BDTCat_clone_MC_K3Pi->SetMinimum(0);
   h_BDTCat_clone_MC_K3Pi->SetMaximum(2);
   h_BDTCat_clone_MC_K3Pi->SetEntries(407.0268);
   h_BDTCat_clone_MC_K3Pi->SetStats(0);
   h_BDTCat_clone_MC_K3Pi->SetMarkerStyle(21);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetTitle("BDT Response");
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetNdivisions(505);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetLabelFont(132);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetLabelOffset(0.01);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetLabelSize(0.13);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetTitleSize(0.16);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetTitleOffset(0.85);
   h_BDTCat_clone_MC_K3Pi->GetXaxis()->SetTitleFont(132);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetTitle("Ratio  ");
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetNdivisions(405);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetLabelFont(132);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetLabelOffset(0.01);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetLabelSize(0.12);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetTitleSize(0.16);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetTitleOffset(0.414);
   h_BDTCat_clone_MC_K3Pi->GetYaxis()->SetTitleFont(132);
   h_BDTCat_clone_MC_K3Pi->GetZaxis()->SetLabelFont(132);
   h_BDTCat_clone_MC_K3Pi->GetZaxis()->SetLabelSize(0.06);
   h_BDTCat_clone_MC_K3Pi->GetZaxis()->SetTitleSize(0.072);
   h_BDTCat_clone_MC_K3Pi->GetZaxis()->SetTitleOffset(1.2);
   h_BDTCat_clone_MC_K3Pi->GetZaxis()->SetTitleFont(132);
   h_BDTCat_clone_MC_K3Pi->Draw("");
   Double_t xAxis2[24] = {-0.5, -0.1, -0.15, 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1}; 
   
   TH1F *h_BDTCat_clone_data_K3Pi = new TH1F("h_BDTCat_clone_data_K3Pi","h_BDTCat_clone_data_K3Pi",23, xAxis2);
   h_BDTCat_clone_data_K3Pi->SetBinContent(0,0.6984299);
   h_BDTCat_clone_data_K3Pi->SetBinContent(1,1.423772);
   h_BDTCat_clone_data_K3Pi->SetBinContent(3,0.8808659);
   h_BDTCat_clone_data_K3Pi->SetBinContent(4,1.351265);
   h_BDTCat_clone_data_K3Pi->SetBinContent(5,1.265341);
   h_BDTCat_clone_data_K3Pi->SetBinContent(6,0.8267897);
   h_BDTCat_clone_data_K3Pi->SetBinContent(7,1.424649);
   h_BDTCat_clone_data_K3Pi->SetBinContent(8,1.322106);
   h_BDTCat_clone_data_K3Pi->SetBinContent(9,0.9984352);
   h_BDTCat_clone_data_K3Pi->SetBinContent(10,0.9703813);
   h_BDTCat_clone_data_K3Pi->SetBinContent(11,0.8194618);
   h_BDTCat_clone_data_K3Pi->SetBinContent(12,1.10723);
   h_BDTCat_clone_data_K3Pi->SetBinContent(13,0.8080449);
   h_BDTCat_clone_data_K3Pi->SetBinContent(14,0.8827677);
   h_BDTCat_clone_data_K3Pi->SetBinContent(15,1.175175);
   h_BDTCat_clone_data_K3Pi->SetBinContent(16,1.296552);
   h_BDTCat_clone_data_K3Pi->SetBinContent(17,1.0338);
   h_BDTCat_clone_data_K3Pi->SetBinContent(18,1.062256);
   h_BDTCat_clone_data_K3Pi->SetBinContent(19,0.998283);
   h_BDTCat_clone_data_K3Pi->SetBinContent(20,0.9970949);
   h_BDTCat_clone_data_K3Pi->SetBinContent(21,1.012269);
   h_BDTCat_clone_data_K3Pi->SetBinContent(22,0.9216049);
   h_BDTCat_clone_data_K3Pi->SetBinContent(23,0.4218956);
   h_BDTCat_clone_data_K3Pi->SetBinError(0,0.232037);
   h_BDTCat_clone_data_K3Pi->SetBinError(1,0.3101338);
   h_BDTCat_clone_data_K3Pi->SetBinError(3,0.1877715);
   h_BDTCat_clone_data_K3Pi->SetBinError(4,0.4858123);
   h_BDTCat_clone_data_K3Pi->SetBinError(5,0.410415);
   h_BDTCat_clone_data_K3Pi->SetBinError(6,0.1949653);
   h_BDTCat_clone_data_K3Pi->SetBinError(7,0.4487704);
   h_BDTCat_clone_data_K3Pi->SetBinError(8,0.3818248);
   h_BDTCat_clone_data_K3Pi->SetBinError(9,0.2286335);
   h_BDTCat_clone_data_K3Pi->SetBinError(10,0.2086451);
   h_BDTCat_clone_data_K3Pi->SetBinError(11,0.1403145);
   h_BDTCat_clone_data_K3Pi->SetBinError(12,0.2289988);
   h_BDTCat_clone_data_K3Pi->SetBinError(13,0.1145067);
   h_BDTCat_clone_data_K3Pi->SetBinError(14,0.1206076);
   h_BDTCat_clone_data_K3Pi->SetBinError(15,0.1605916);
   h_BDTCat_clone_data_K3Pi->SetBinError(16,0.1611769);
   h_BDTCat_clone_data_K3Pi->SetBinError(17,0.1033709);
   h_BDTCat_clone_data_K3Pi->SetBinError(18,0.09745913);
   h_BDTCat_clone_data_K3Pi->SetBinError(19,0.0727905);
   h_BDTCat_clone_data_K3Pi->SetBinError(20,0.05708446);
   h_BDTCat_clone_data_K3Pi->SetBinError(21,0.04565341);
   h_BDTCat_clone_data_K3Pi->SetBinError(22,0.04041628);
   h_BDTCat_clone_data_K3Pi->SetBinError(23,0.08185424);
   h_BDTCat_clone_data_K3Pi->SetMinimum(-0.5);
   h_BDTCat_clone_data_K3Pi->SetMaximum(2.5);
   h_BDTCat_clone_data_K3Pi->SetEntries(438.0565);
   h_BDTCat_clone_data_K3Pi->SetStats(0);
   h_BDTCat_clone_data_K3Pi->SetMarkerStyle(25);
   h_BDTCat_clone_data_K3Pi->GetXaxis()->SetNdivisions(505);
   h_BDTCat_clone_data_K3Pi->GetXaxis()->SetLabelFont(132);
   h_BDTCat_clone_data_K3Pi->GetXaxis()->SetLabelOffset(0.01);
   h_BDTCat_clone_data_K3Pi->GetXaxis()->SetTitleSize(0.06);
   h_BDTCat_clone_data_K3Pi->GetXaxis()->SetTitleOffset(0.95);
   h_BDTCat_clone_data_K3Pi->GetXaxis()->SetTitleFont(132);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetNdivisions(405);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetLabelFont(132);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetLabelOffset(0.01);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetLabelSize(0.1);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetTitleSize(0.06);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetTitleOffset(0.95);
   h_BDTCat_clone_data_K3Pi->GetYaxis()->SetTitleFont(132);
   h_BDTCat_clone_data_K3Pi->GetZaxis()->SetLabelFont(132);
   h_BDTCat_clone_data_K3Pi->GetZaxis()->SetLabelSize(0.06);
   h_BDTCat_clone_data_K3Pi->GetZaxis()->SetTitleSize(0.072);
   h_BDTCat_clone_data_K3Pi->GetZaxis()->SetTitleOffset(1.2);
   h_BDTCat_clone_data_K3Pi->GetZaxis()->SetTitleFont(132);
   h_BDTCat_clone_data_K3Pi->Draw("same");
   TLine *line = new TLine(-0.5,1,1,1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->Draw();
   can_down_BDTCat->Modified();
   cc_BDTCat->cd();
   cc_BDTCat->Modified();
   cc_BDTCat->cd();
   cc_BDTCat->SetSelected(cc_BDTCat);
}


==> Fig1.C <==
{
//=========Macro generated from canvas: canvas_D4b_untg_rho/D4b_untg_rho
//=========  (Sun Oct 25 16:10:35 2015) by ROOT version5.34/18
   TCanvas *canvas_D4b_untg_rho = new TCanvas("canvas_D4b_untg_rho", "D4b_untg_rho",0,0,600,800);
   canvas_D4b_untg_rho->SetHighLightColor(2);
   canvas_D4b_untg_rho->Range(0,0,1,1);
   canvas_D4b_untg_rho->SetFillColor(0);
   canvas_D4b_untg_rho->SetBorderMode(0);
   canvas_D4b_untg_rho->SetBorderSize(2);
   canvas_D4b_untg_rho->SetTickx(1);
   canvas_D4b_untg_rho->SetTicky(1);
   canvas_D4b_untg_rho->SetLeftMargin(0.14);
   canvas_D4b_untg_rho->SetRightMargin(0.03);
   canvas_D4b_untg_rho->SetTopMargin(0.12);
   canvas_D4b_untg_rho->SetBottomMargin(0.14);
   canvas_D4b_untg_rho->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: canvas_D4b_untg_rho_1
   TPad *canvas_D4b_untg_rho_1 = new TPad("canvas_D4b_untg_rho_1", "canvas_D4b_untg_rho_1",0.01,0.51,0.99,0.99);
   canvas_D4b_untg_rho_1->Draw();
   canvas_D4b_untg_rho_1->cd();
   canvas_D4b_untg_rho_1->Range(1778.072,-2458.525,1934.699,15102.37);
   canvas_D4b_untg_rho_1->SetFillColor(0);
   canvas_D4b_untg_rho_1->SetBorderMode(0);
   canvas_D4b_untg_rho_1->SetBorderSize(2);
   canvas_D4b_untg_rho_1->SetTickx(1);
   canvas_D4b_untg_rho_1->SetTicky(1);
   canvas_D4b_untg_rho_1->SetLeftMargin(0.14);
   canvas_D4b_untg_rho_1->SetRightMargin(0.03);
   canvas_D4b_untg_rho_1->SetTopMargin(0.12);
   canvas_D4b_untg_rho_1->SetBottomMargin(0.14);
   canvas_D4b_untg_rho_1->SetFrameBorderMode(0);
   canvas_D4b_untg_rho_1->SetFrameBorderMode(0);
   
   TH1D *frame_40eed50__1 = new TH1D("frame_40eed50__1","",50,1800,1930);
   frame_40eed50__1->SetBinContent(1,12995.06);
   frame_40eed50__1->SetMinimum(0);
   frame_40eed50__1->SetMaximum(12995.06);
   frame_40eed50__1->SetEntries(1);
   frame_40eed50__1->SetDirectory(0);
   frame_40eed50__1->SetStats(0);
   frame_40eed50__1->SetMarkerSize(0.6);
   frame_40eed50__1->GetXaxis()->SetTitle("m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+}#pi^{+}#pi^{#scale[0.82]{#font[122]{-}}}) [MeV/#it{c^{2}}] ");
   frame_40eed50__1->GetXaxis()->SetNdivisions(505);
   frame_40eed50__1->GetXaxis()->SetLabelFont(132);
   frame_40eed50__1->GetXaxis()->SetLabelOffset(0.023);
   frame_40eed50__1->GetXaxis()->SetLabelSize(0.05);
   frame_40eed50__1->GetXaxis()->SetTitleSize(0.07);
   frame_40eed50__1->GetXaxis()->SetTitleFont(132);
   frame_40eed50__1->GetYaxis()->SetTitle("Candidates / (2.6 MeV/#it{c^{2}})");
   frame_40eed50__1->GetYaxis()->SetNdivisions(505);
   frame_40eed50__1->GetYaxis()->SetLabelFont(132);
   frame_40eed50__1->GetYaxis()->SetLabelOffset(0.018);
   frame_40eed50__1->GetYaxis()->SetLabelSize(0.05);
   frame_40eed50__1->GetYaxis()->SetTitleSize(0.07);
   frame_40eed50__1->GetYaxis()->SetTitleFont(132);
   frame_40eed50__1->GetZaxis()->SetNdivisions(205);
   frame_40eed50__1->GetZaxis()->SetLabelFont(132);
   frame_40eed50__1->GetZaxis()->SetTitleSize(0.077);
   frame_40eed50__1->GetZaxis()->SetTitleFont(132);
   frame_40eed50__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_finalData_binned_Cut[mumuMassRegion==mumuMassRegion::D4b_untg_rho&&hypo==hypo::k3pi_untg]");
   grae->SetTitle("Histogram of finalData_binned_plot__D_MM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   grae->SetPoint(0,1801.3,677);
   grae->SetPointError(0,1.3,1.3,25.52403,26.52403);
   grae->SetPoint(1,1803.9,761);
   grae->SetPointError(1,1.3,1.3,27.09076,28.09076);
   grae->SetPoint(2,1806.5,729);
   grae->SetPointError(2,1.3,1.3,26.50463,27.50463);
   grae->SetPoint(3,1809.1,784);
   grae->SetPointError(3,1.3,1.3,27.50446,28.50446);
   grae->SetPoint(4,1811.7,805);
   grae->SetPointError(4,1.3,1.3,27.87693,28.87693);
   grae->SetPoint(5,1814.3,792);
   grae->SetPointError(5,1.3,1.3,27.64694,28.64694);
   grae->SetPoint(6,1816.9,752);
   grae->SetPointError(6,1.3,1.3,26.92718,27.92718);
   grae->SetPoint(7,1819.5,749);
   grae->SetPointError(7,1.3,1.3,26.87243,27.87243);
   grae->SetPoint(8,1822.1,813);
   grae->SetPointError(8,1.3,1.3,28.01754,29.01754);
   grae->SetPoint(9,1824.7,849);
   grae->SetPointError(9,1.3,1.3,28.64189,29.64189);
   grae->SetPoint(10,1827.3,869);
   grae->SetPointError(10,1.3,1.3,28.98305,29.98305);
   grae->SetPoint(11,1829.9,797);
   grae->SetPointError(11,1.3,1.3,27.73562,28.73562);
   grae->SetPoint(12,1832.5,904);
   grae->SetPointError(12,1.3,1.3,29.57075,30.57075);
   grae->SetPoint(13,1835.1,920);
   grae->SetPointError(13,1.3,1.3,29.83562,30.83562);
   grae->SetPoint(14,1837.7,939);
   grae->SetPointError(14,1.3,1.3,30.14719,31.14719);
   grae->SetPoint(15,1840.3,1056);
   grae->SetPointError(15,1.3,1.3,32,33);
   grae->SetPoint(16,1842.9,1129);
   grae->SetPointError(16,1.3,1.3,33.10432,34.10432);
   grae->SetPoint(17,1845.5,1337);
   grae->SetPointError(17,1.3,1.3,36.06843,37.06843);
   grae->SetPoint(18,1848.1,1711);
   grae->SetPointError(18,1.3,1.3,40.86726,41.86726);
   grae->SetPoint(19,1850.7,2214);
   grae->SetPointError(19,1.3,1.3,46.55582,47.55582);
   grae->SetPoint(20,1853.3,3309);
   grae->SetPointError(20,1.3,1.3,57.02608,58.02608);
   grae->SetPoint(21,1855.9,4600);
   grae->SetPointError(21,1.3,1.3,67.32514,68.32514);
   grae->SetPoint(22,1858.5,6776);
   grae->SetPointError(22,1.3,1.3,81.81798,82.81798);
   grae->SetPoint(23,1861.1,9224);
   grae->SetPointError(23,1.3,1.3,95.54296,96.54296);
   grae->SetPoint(24,1863.7,11328);
   grae->SetPointError(24,1.3,1.3,105.9343,106.9343);
   grae->SetPoint(25,1866.3,12265);
   grae->SetPointError(25,1.3,1.3,110.2486,111.2486);
   grae->SetPoint(26,1868.9,11483);
   grae->SetPointError(26,1.3,1.3,106.6599,107.6599);
   grae->SetPoint(27,1871.5,9784);
   grae->SetPointError(27,1.3,1.3,98.41537,99.41537);
   grae->SetPoint(28,1874.1,7162);
   grae->SetPointError(28,1.3,1.3,84.13008,85.13008);
   grae->SetPoint(29,1876.7,5076);
   grae->SetPointError(29,1.3,1.3,70.74781,71.74781);
   grae->SetPoint(30,1879.3,3357);
   grae->SetPointError(30,1.3,1.3,57.44178,58.44178);
   grae->SetPoint(31,1881.9,2242);
   grae->SetPointError(31,1.3,1.3,46.8524,47.8524);
   grae->SetPoint(32,1884.5,1585);
   grae->SetPointError(32,1.3,1.3,39.3152,40.3152);
   grae->SetPoint(33,1887.1,1288);
   grae->SetPointError(33,1.3,1.3,35.3922,36.3922);
   grae->SetPoint(34,1889.7,993);
   grae->SetPointError(34,1.3,1.3,31.01587,32.01587);
   grae->SetPoint(35,1892.3,917);
   grae->SetPointError(35,1.3,1.3,29.78614,30.78614);
   grae->SetPoint(36,1894.9,864);
   grae->SetPointError(36,1.3,1.3,28.89813,29.89813);
   grae->SetPoint(37,1897.5,808);
   grae->SetPointError(37,1.3,1.3,27.92974,28.92974);
   grae->SetPoint(38,1900.1,804);
   grae->SetPointError(38,1.3,1.3,27.8593,28.8593);
   grae->SetPoint(39,1902.7,754);
   grae->SetPointError(39,1.3,1.3,26.96361,27.96361);
   grae->SetPoint(40,1905.3,759);
   grae->SetPointError(40,1.3,1.3,27.05449,28.05449);
   grae->SetPoint(41,1907.9,807);
   grae->SetPointError(41,1.3,1.3,27.91215,28.91215);
   grae->SetPoint(42,1910.5,785);
   grae->SetPointError(42,1.3,1.3,27.52231,28.52231);
   grae->SetPoint(43,1913.1,776);
   grae->SetPointError(43,1.3,1.3,27.36126,28.36126);
   grae->SetPoint(44,1915.7,779);
   grae->SetPointError(44,1.3,1.3,27.41505,28.41505);
   grae->SetPoint(45,1918.3,779);
   grae->SetPointError(45,1.3,1.3,27.41505,28.41505);
   grae->SetPoint(46,1920.9,748);
   grae->SetPointError(46,1.3,1.3,26.85416,27.85416);
   grae->SetPoint(47,1923.5,759);
   grae->SetPointError(47,1.3,1.3,27.05449,28.05449);
   grae->SetPoint(48,1926.1,730);
   grae->SetPointError(48,1.3,1.3,26.52314,27.52314);
   grae->SetPoint(49,1928.7,794);
   grae->SetPointError(49,1.3,1.3,27.68244,28.68244);
   
   TH1F *Graph_h_finalData_binned_Cut1 = new TH1F("Graph_h_finalData_binned_Cut1","Histogram of finalData_binned_plot__D_MM",100,1787,1943);
   Graph_h_finalData_binned_Cut1->SetMinimum(0);
   Graph_h_finalData_binned_Cut1->SetMaximum(13548.73);
   Graph_h_finalData_binned_Cut1->SetDirectory(0);
   Graph_h_finalData_binned_Cut1->SetStats(1);
   Graph_h_finalData_binned_Cut1->SetMarkerSize(0.6);
   Graph_h_finalData_binned_Cut1->GetXaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut1->GetXaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut1->GetXaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut1->GetXaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut1->GetXaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut1->GetYaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut1->GetYaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut1->GetYaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut1->GetYaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut1->GetYaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut1->GetZaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut1->GetZaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut1->GetZaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut1->GetZaxis()->SetTitleFont(132);

   TLegend *leg = new TLegend(0.73,0.7,0.95,0.93);
   leg->AddEntry(Graph_h_finalData_binned_Cut1,"LHCb","");   
   leg->SetFillStyle(0);
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->Draw();
   TLegend *leg2 = new TLegend(-0.05,0.7,0.95,0.92);
   leg2->AddEntry(Graph_h_finalData_binned_Cut1,"(a)","");   
   leg2->SetFillStyle(0);
   leg2->SetBorderSize(0);
   leg2->SetTextFont(132);
   leg2->SetTextSize(0.055);
   leg2->Draw();

   grae->SetHistogram(Graph_h_finalData_binned_Cut1);
   grae->Draw("p");
   

   TGraph *graph = new TGraph(95);
   graph->SetName("pdf_D4b_untg_rho_k3pi_untg_Norm[D_MM]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,771.2012013);
   graph->SetPoint(2,1800,771.2012013);
   graph->SetPoint(3,1802.6,771.2433743);
   graph->SetPoint(4,1805.2,771.3843291);
   graph->SetPoint(5,1807.8,771.6747106);
   graph->SetPoint(6,1810.4,772.1917014);
   graph->SetPoint(7,1813,773.0532332);
   graph->SetPoint(8,1815.6,774.4399717);
   graph->SetPoint(9,1818.2,776.6294232);
   graph->SetPoint(10,1820.8,780.0489889);
   graph->SetPoint(11,1823.4,785.3587209);
   graph->SetPoint(12,1826,793.5807721);
   graph->SetPoint(13,1828.6,806.3024604);
   graph->SetPoint(14,1831.2,825.9957247);
   graph->SetPoint(15,1833.8,856.5211511);
   graph->SetPoint(16,1836.4,903.9255526);
   graph->SetPoint(17,1839,977.7078464);
   graph->SetPoint(18,1841.6,1092.834274);
   graph->SetPoint(19,1844.2,1272.956383);
   graph->SetPoint(20,1845.5,1398.368343);
   graph->SetPoint(21,1846.8,1555.565604);
   graph->SetPoint(22,1848.1,1752.749354);
   graph->SetPoint(23,1849.4,2000.275894);
   graph->SetPoint(24,1850.7,2311.233307);
   graph->SetPoint(25,1852,2702.175206);
   graph->SetPoint(26,1852.65,2933.985929);
   graph->SetPoint(27,1853.3,3194.055141);
   graph->SetPoint(28,1853.95,3485.884679);
   graph->SetPoint(29,1854.6,3813.417498);
   graph->SetPoint(30,1855.25,4181.094147);
   graph->SetPoint(31,1855.9,4593.916579);
   graph->SetPoint(32,1856.55,5057.520295);
   graph->SetPoint(33,1857.2,5578.255894);
   graph->SetPoint(34,1857.85,6158.227329);
   graph->SetPoint(35,1858.5,6765.713859);
   graph->SetPoint(36,1859.8,8012.893424);
   graph->SetPoint(37,1861.1,9236.314284);
   graph->SetPoint(38,1861.75,9811.238883);
   graph->SetPoint(39,1862.4,10346.13057);
   graph->SetPoint(40,1863.05,10829.60403);
   graph->SetPoint(41,1863.7,11250.94749);
   graph->SetPoint(42,1864.35,11600.51538);
   graph->SetPoint(43,1865,11870.09461);
   graph->SetPoint(44,1865.65,12053.22508);
   graph->SetPoint(45,1865.975,12110.8974);
   graph->SetPoint(46,1866.3,12145.45683);
   graph->SetPoint(47,1866.625,12156.69074);
   graph->SetPoint(48,1866.95,12144.52982);
   graph->SetPoint(49,1867.275,12109.04884);
   graph->SetPoint(50,1867.6,12050.46586);
   graph->SetPoint(51,1868.25,11865.56775);
   graph->SetPoint(52,1868.9,11594.32556);
   graph->SetPoint(53,1869.55,11243.23531);
   graph->SetPoint(54,1870.2,10820.54046);
   graph->SetPoint(55,1870.85,10335.91035);
   graph->SetPoint(56,1871.5,9800.073276);
   graph->SetPoint(57,1872.15,9224.423464);
   graph->SetPoint(58,1872.8,8620.622039);
   graph->SetPoint(59,1875.4,6145.83087);
   graph->SetPoint(60,1876.05,5560.619584);
   graph->SetPoint(61,1876.7,5004.082369);
   graph->SetPoint(62,1877.35,4481.512866);
   graph->SetPoint(63,1878,4011.623051);
   graph->SetPoint(64,1878.65,3601.641899);
   graph->SetPoint(65,1879.3,3243.868418);
   graph->SetPoint(66,1879.95,2931.599537);
   graph->SetPoint(67,1880.6,2658.999753);
   graph->SetPoint(68,1881.25,2420.987949);
   graph->SetPoint(69,1881.9,2213.139091);
   graph->SetPoint(70,1882.55,2031.598837);
   graph->SetPoint(71,1883.2,1873.009344);
   graph->SetPoint(72,1884.5,1613.355417);
   graph->SetPoint(73,1885.8,1414.99698);
   graph->SetPoint(74,1887.1,1263.357145);
   graph->SetPoint(75,1888.4,1147.349939);
   graph->SetPoint(76,1891,990.4975806);
   graph->SetPoint(77,1893.6,898.303793);
   graph->SetPoint(78,1896.2,843.945349);
   graph->SetPoint(79,1898.8,811.7853276);
   graph->SetPoint(80,1901.4,792.6836481);
   graph->SetPoint(81,1904,781.2836266);
   graph->SetPoint(82,1906.6,774.4376748);
   graph->SetPoint(83,1909.2,770.2914727);
   graph->SetPoint(84,1911.8,767.7497897);
   graph->SetPoint(85,1914.4,766.1640971);
   graph->SetPoint(86,1917,765.1494078);
   graph->SetPoint(87,1919.6,764.4766115);
   graph->SetPoint(88,1922.2,764.0090251);
   graph->SetPoint(89,1924.8,763.664906);
   graph->SetPoint(90,1927.4,763.3952504);
   graph->SetPoint(91,1930,763.1706102);
   graph->SetPoint(92,1930,763.1706102);
   graph->SetPoint(93,1932.6,763.1706102);
   graph->SetPoint(94,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1 = new TH1F("Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->SetMaximum(13372.36);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->SetStats(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_k3pi_untg_Norm1);
   
   graph->Draw("l");
   
   graph = new TGraph(95);
   graph->SetName("pdf_D4b_untg_rho_k3pi_untg_Norm_Comp[pdf_D0_D4b_untg_rho_k3pi_untg]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,0.4015002027);
   graph->SetPoint(2,1800,0.4015002027);
   graph->SetPoint(3,1802.6,0.5984562436);
   graph->SetPoint(4,1805.2,0.8941941344);
   graph->SetPoint(5,1807.8,1.339358623);
   graph->SetPoint(6,1810.4,2.011132522);
   graph->SetPoint(7,1813,3.027447332);
   graph->SetPoint(8,1815.6,4.568968835);
   graph->SetPoint(9,1818.2,6.913203443);
   graph->SetPoint(10,1820.8,10.48755219);
   graph->SetPoint(11,1823.4,15.95206717);
   graph->SetPoint(12,1826,24.32890139);
   graph->SetPoint(13,1828.6,37.20537273);
   graph->SetPoint(14,1831.2,57.05342014);
   graph->SetPoint(15,1833.8,87.73362959);
   graph->SetPoint(16,1836.4,135.2928141);
   graph->SetPoint(17,1839,209.2298909);
   graph->SetPoint(18,1841.6,324.5111016);
   graph->SetPoint(19,1844.2,504.7879936);
   graph->SetPoint(20,1845.5,630.2773456);
   graph->SetPoint(21,1846.8,787.5519981);
   graph->SetPoint(22,1848.1,984.813139);
   graph->SetPoint(23,1849.4,1232.417071);
   graph->SetPoint(24,1850.7,1543.451876);
   graph->SetPoint(25,1852,1934.471166);
   graph->SetPoint(26,1852.65,2166.320585);
   graph->SetPoint(27,1853.3,2426.428492);
   graph->SetPoint(28,1853.95,2718.296726);
   graph->SetPoint(29,1854.6,3045.868241);
   graph->SetPoint(30,1855.25,3413.583585);
   graph->SetPoint(31,1855.9,3826.444713);
   graph->SetPoint(32,1856.55,4290.087126);
   graph->SetPoint(33,1857.2,4810.86142);
   graph->SetPoint(34,1857.85,5390.87155);
   graph->SetPoint(35,1858.5,5998.396776);
   graph->SetPoint(36,1859.8,7245.653732);
   graph->SetPoint(37,1861.1,8469.151985);
   graph->SetPoint(38,1861.75,9044.115279);
   graph->SetPoint(39,1862.4,9579.045661);
   graph->SetPoint(40,1863.05,10062.55782);
   graph->SetPoint(41,1863.7,10483.93998);
   graph->SetPoint(42,1864.35,10833.54656);
   graph->SetPoint(43,1865,11103.16449);
   graph->SetPoint(44,1865.65,11286.33365);
   graph->SetPoint(45,1865.975,11344.02532);
   graph->SetPoint(46,1866.3,11378.6041);
   graph->SetPoint(47,1866.625,11389.85736);
   graph->SetPoint(48,1866.95,11377.71579);
   graph->SetPoint(49,1867.275,11342.25415);
   graph->SetPoint(50,1867.6,11283.69052);
   graph->SetPoint(51,1868.25,11098.83111);
   graph->SetPoint(52,1868.9,10827.62761);
   graph->SetPoint(53,1869.55,10476.57605);
   graph->SetPoint(54,1870.2,10053.9199);
   graph->SetPoint(55,1870.85,9569.328487);
   graph->SetPoint(56,1871.5,9033.530108);
   graph->SetPoint(57,1872.15,8457.918992);
   graph->SetPoint(58,1872.8,7854.156263);
   graph->SetPoint(59,1875.4,5379.519877);
   graph->SetPoint(60,1876.05,4794.347287);
   graph->SetPoint(61,1876.7,4237.848767);
   graph->SetPoint(62,1877.35,3715.31796);
   graph->SetPoint(63,1878,3245.466841);
   graph->SetPoint(64,1878.65,2835.524384);
   graph->SetPoint(65,1879.3,2477.7896);
   graph->SetPoint(66,1879.95,2165.559414);
   graph->SetPoint(67,1880.6,1892.998326);
   graph->SetPoint(68,1881.25,1655.025218);
   graph->SetPoint(69,1881.9,1447.215056);
   graph->SetPoint(70,1882.55,1265.713497);
   graph->SetPoint(71,1883.2,1107.1627);
   graph->SetPoint(72,1884.5,847.5861643);
   graph->SetPoint(73,1885.8,649.3051189);
   graph->SetPoint(74,1887.1,497.7426761);
   graph->SetPoint(75,1888.4,381.8128613);
   graph->SetPoint(76,1891,225.1152859);
   graph->SetPoint(77,1893.6,133.0762814);
   graph->SetPoint(78,1896.2,78.87262045);
   graph->SetPoint(79,1898.8,46.8673821);
   graph->SetPoint(80,1901.4,27.9204856);
   graph->SetPoint(81,1904,16.67524716);
   graph->SetPoint(82,1906.6,9.984078442);
   graph->SetPoint(83,1909.2,5.992659298);
   graph->SetPoint(84,1911.8,3.605759411);
   graph->SetPoint(85,1914.4,2.174849782);
   graph->SetPoint(86,1917,1.314943514);
   graph->SetPoint(87,1919.6,0.7969302937);
   graph->SetPoint(88,1922.2,0.4841269012);
   graph->SetPoint(89,1924.8,0.2947909236);
   graph->SetPoint(90,1927.4,0.1799183748);
   graph->SetPoint(91,1930,0.110061161);
   graph->SetPoint(92,1930,0.110061161);
   graph->SetPoint(93,1932.6,0.110061161);
   graph->SetPoint(94,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2 = new TH1F("Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->SetMaximum(12528.84);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->SetStats(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp2);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("pdf_D4b_untg_rho_k3pi_untg_Norm_Comp[pdf_com_D4b_untg_rho_k3pi_untg]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,770.7997011);
   graph->SetPoint(2,1800,770.7997011);
   graph->SetPoint(3,1802.6,770.644918);
   graph->SetPoint(4,1805.2,770.490135);
   graph->SetPoint(5,1807.8,770.335352);
   graph->SetPoint(6,1810.4,770.1805689);
   graph->SetPoint(7,1813,770.0257859);
   graph->SetPoint(8,1815.6,769.8710028);
   graph->SetPoint(9,1818.2,769.7162198);
   graph->SetPoint(10,1820.8,769.5614368);
   graph->SetPoint(11,1823.4,769.4066537);
   graph->SetPoint(12,1826,769.2518707);
   graph->SetPoint(13,1828.6,769.0970876);
   graph->SetPoint(14,1831.2,768.9423046);
   graph->SetPoint(15,1833.8,768.7875215);
   graph->SetPoint(16,1836.4,768.6327385);
   graph->SetPoint(17,1839,768.4779555);
   graph->SetPoint(18,1841.6,768.3231724);
   graph->SetPoint(19,1844.2,768.1683894);
   graph->SetPoint(20,1846.8,768.0136063);
   graph->SetPoint(21,1849.4,767.8588233);
   graph->SetPoint(22,1852,767.7040403);
   graph->SetPoint(23,1854.6,767.5492572);
   graph->SetPoint(24,1857.2,767.3944742);
   graph->SetPoint(25,1859.8,767.2396911);
   graph->SetPoint(26,1862.4,767.0849081);
   graph->SetPoint(27,1865,766.9301251);
   graph->SetPoint(28,1867.6,766.775342);
   graph->SetPoint(29,1870.2,766.620559);
   graph->SetPoint(30,1872.8,766.4657759);
   graph->SetPoint(31,1875.4,766.3109929);
   graph->SetPoint(32,1878,766.1562099);
   graph->SetPoint(33,1880.6,766.0014268);
   graph->SetPoint(34,1883.2,765.8466438);
   graph->SetPoint(35,1885.8,765.6918607);
   graph->SetPoint(36,1888.4,765.5370777);
   graph->SetPoint(37,1891,765.3822946);
   graph->SetPoint(38,1893.6,765.2275116);
   graph->SetPoint(39,1896.2,765.0727286);
   graph->SetPoint(40,1898.8,764.9179455);
   graph->SetPoint(41,1901.4,764.7631625);
   graph->SetPoint(42,1904,764.6083794);
   graph->SetPoint(43,1906.6,764.4535964);
   graph->SetPoint(44,1909.2,764.2988134);
   graph->SetPoint(45,1911.8,764.1440303);
   graph->SetPoint(46,1914.4,763.9892473);
   graph->SetPoint(47,1917,763.8344642);
   graph->SetPoint(48,1919.6,763.6796812);
   graph->SetPoint(49,1922.2,763.5248982);
   graph->SetPoint(50,1924.8,763.3701151);
   graph->SetPoint(51,1927.4,763.2153321);
   graph->SetPoint(52,1930,763.060549);
   graph->SetPoint(53,1930,763.060549);
   graph->SetPoint(54,1932.6,763.060549);
   graph->SetPoint(55,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3 = new TH1F("Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->SetMaximum(847.8797);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->SetStats(0);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_k3pi_untg_Norm_Comp3);


   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(50);
   grae->SetName("h_finalData_binned_Cut");
   grae->SetTitle("Histogram of finalData_binned_plot__D_MM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   grae->SetPoint(0,1801.3,677);
   grae->SetPointError(0,1.3,1.3,25.52403,26.52403);
   grae->SetPoint(1,1803.9,761);
   grae->SetPointError(1,1.3,1.3,27.09076,28.09076);
   grae->SetPoint(2,1806.5,729);
   grae->SetPointError(2,1.3,1.3,26.50463,27.50463);
   grae->SetPoint(3,1809.1,784);
   grae->SetPointError(3,1.3,1.3,27.50446,28.50446);
   grae->SetPoint(4,1811.7,805);
   grae->SetPointError(4,1.3,1.3,27.87693,28.87693);
   grae->SetPoint(5,1814.3,792);
   grae->SetPointError(5,1.3,1.3,27.64694,28.64694);
   grae->SetPoint(6,1816.9,752);
   grae->SetPointError(6,1.3,1.3,26.92718,27.92718);
   grae->SetPoint(7,1819.5,749);
   grae->SetPointError(7,1.3,1.3,26.87243,27.87243);
   grae->SetPoint(8,1822.1,813);
   grae->SetPointError(8,1.3,1.3,28.01754,29.01754);
   grae->SetPoint(9,1824.7,849);
   grae->SetPointError(9,1.3,1.3,28.64189,29.64189);
   grae->SetPoint(10,1827.3,869);
   grae->SetPointError(10,1.3,1.3,28.98305,29.98305);
   grae->SetPoint(11,1829.9,797);
   grae->SetPointError(11,1.3,1.3,27.73562,28.73562);
   grae->SetPoint(12,1832.5,904);
   grae->SetPointError(12,1.3,1.3,29.57075,30.57075);
   grae->SetPoint(13,1835.1,920);
   grae->SetPointError(13,1.3,1.3,29.83562,30.83562);
   grae->SetPoint(14,1837.7,939);
   grae->SetPointError(14,1.3,1.3,30.14719,31.14719);
   grae->SetPoint(15,1840.3,1056);
   grae->SetPointError(15,1.3,1.3,32,33);
   grae->SetPoint(16,1842.9,1129);
   grae->SetPointError(16,1.3,1.3,33.10432,34.10432);
   grae->SetPoint(17,1845.5,1337);
   grae->SetPointError(17,1.3,1.3,36.06843,37.06843);
   grae->SetPoint(18,1848.1,1711);
   grae->SetPointError(18,1.3,1.3,40.86726,41.86726);
   grae->SetPoint(19,1850.7,2214);
   grae->SetPointError(19,1.3,1.3,46.55582,47.55582);
   grae->SetPoint(20,1853.3,3309);
   grae->SetPointError(20,1.3,1.3,57.02608,58.02608);
   grae->SetPoint(21,1855.9,4600);
   grae->SetPointError(21,1.3,1.3,67.32514,68.32514);
   grae->SetPoint(22,1858.5,6776);
   grae->SetPointError(22,1.3,1.3,81.81798,82.81798);
   grae->SetPoint(23,1861.1,9224);
   grae->SetPointError(23,1.3,1.3,95.54296,96.54296);
   grae->SetPoint(24,1863.7,11328);
   grae->SetPointError(24,1.3,1.3,105.9343,106.9343);
   grae->SetPoint(25,1866.3,12265);
   grae->SetPointError(25,1.3,1.3,110.2486,111.2486);
   grae->SetPoint(26,1868.9,11483);
   grae->SetPointError(26,1.3,1.3,106.6599,107.6599);
   grae->SetPoint(27,1871.5,9784);
   grae->SetPointError(27,1.3,1.3,98.41537,99.41537);
   grae->SetPoint(28,1874.1,7162);
   grae->SetPointError(28,1.3,1.3,84.13008,85.13008);
   grae->SetPoint(29,1876.7,5076);
   grae->SetPointError(29,1.3,1.3,70.74781,71.74781);
   grae->SetPoint(30,1879.3,3357);
   grae->SetPointError(30,1.3,1.3,57.44178,58.44178);
   grae->SetPoint(31,1881.9,2242);
   grae->SetPointError(31,1.3,1.3,46.8524,47.8524);
   grae->SetPoint(32,1884.5,1585);
   grae->SetPointError(32,1.3,1.3,39.3152,40.3152);
   grae->SetPoint(33,1887.1,1288);
   grae->SetPointError(33,1.3,1.3,35.3922,36.3922);
   grae->SetPoint(34,1889.7,993);
   grae->SetPointError(34,1.3,1.3,31.01587,32.01587);
   grae->SetPoint(35,1892.3,917);
   grae->SetPointError(35,1.3,1.3,29.78614,30.78614);
   grae->SetPoint(36,1894.9,864);
   grae->SetPointError(36,1.3,1.3,28.89813,29.89813);
   grae->SetPoint(37,1897.5,808);
   grae->SetPointError(37,1.3,1.3,27.92974,28.92974);
   grae->SetPoint(38,1900.1,804);
   grae->SetPointError(38,1.3,1.3,27.8593,28.8593);
   grae->SetPoint(39,1902.7,754);
   grae->SetPointError(39,1.3,1.3,26.96361,27.96361);
   grae->SetPoint(40,1905.3,759);
   grae->SetPointError(40,1.3,1.3,27.05449,28.05449);
   grae->SetPoint(41,1907.9,807);
   grae->SetPointError(41,1.3,1.3,27.91215,28.91215);
   grae->SetPoint(42,1910.5,785);
   grae->SetPointError(42,1.3,1.3,27.52231,28.52231);
   grae->SetPoint(43,1913.1,776);
   grae->SetPointError(43,1.3,1.3,27.36126,28.36126);
   grae->SetPoint(44,1915.7,779);
   grae->SetPointError(44,1.3,1.3,27.41505,28.41505);
   grae->SetPoint(45,1918.3,779);
   grae->SetPointError(45,1.3,1.3,27.41505,28.41505);
   grae->SetPoint(46,1920.9,748);
   grae->SetPointError(46,1.3,1.3,26.85416,27.85416);
   grae->SetPoint(47,1923.5,759);
   grae->SetPointError(47,1.3,1.3,27.05449,28.05449);
   grae->SetPoint(48,1926.1,730);
   grae->SetPointError(48,1.3,1.3,26.52314,27.52314);
   grae->SetPoint(49,1928.7,794);
   grae->SetPointError(49,1.3,1.3,27.68244,28.68244);
   
   TH1F *Graph_h_finalData_binned_Cut2 = new TH1F("Graph_h_finalData_binned_Cut2","Histogram of finalData_binned_plot__D_MM",100,1787,1943);
   Graph_h_finalData_binned_Cut2->SetMinimum(0);
   Graph_h_finalData_binned_Cut2->SetMaximum(13548.73);
   Graph_h_finalData_binned_Cut2->SetDirectory(0);
   Graph_h_finalData_binned_Cut2->SetStats(0);
   Graph_h_finalData_binned_Cut2->SetMarkerSize(0.6);
   Graph_h_finalData_binned_Cut2->GetXaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut2->GetXaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut2->GetXaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut2->GetXaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut2->GetXaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut2->GetYaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut2->GetYaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut2->GetYaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut2->GetYaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut2->GetYaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut2->GetZaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut2->GetZaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut2->GetZaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_finalData_binned_Cut2);


   grae->Draw("p");
   
   TH1D *frame_40eed50__2 = new TH1D("frame_40eed50__2","",50,1800,1930);
   frame_40eed50__2->SetBinContent(1,12995.06);
   frame_40eed50__2->SetMinimum(0);
   frame_40eed50__2->SetMaximum(12995.06);
   frame_40eed50__2->SetEntries(1);
   frame_40eed50__2->SetDirectory(0);
   frame_40eed50__2->SetStats(0);
   frame_40eed50__2->SetMarkerSize(0.6);
   frame_40eed50__2->GetXaxis()->SetTitle("m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+}#pi^{+}#pi^{#scale[0.82]{#font[122]{-}}}) [MeV/#it{c^{2}}] ");
   frame_40eed50__2->GetXaxis()->SetNdivisions(505);
   frame_40eed50__2->GetXaxis()->SetLabelFont(132);
   frame_40eed50__2->GetXaxis()->SetLabelOffset(0.023);
   frame_40eed50__2->GetXaxis()->SetLabelSize(0.05);
   frame_40eed50__2->GetXaxis()->SetTitleSize(0.07);
   frame_40eed50__2->GetXaxis()->SetTitleFont(132);
   frame_40eed50__2->GetYaxis()->SetTitle("Candidates / (2.6 MeV/#it{c^{2}})");
   frame_40eed50__2->GetYaxis()->SetNdivisions(505);
   frame_40eed50__2->GetYaxis()->SetLabelFont(132);
   frame_40eed50__2->GetYaxis()->SetLabelOffset(0.018);
   frame_40eed50__2->GetYaxis()->SetLabelSize(0.05);
   frame_40eed50__2->GetYaxis()->SetTitleSize(0.07);
   frame_40eed50__2->GetYaxis()->SetTitleFont(132);
   frame_40eed50__2->GetZaxis()->SetNdivisions(205);
   frame_40eed50__2->GetZaxis()->SetLabelFont(132);
   frame_40eed50__2->GetZaxis()->SetTitleSize(0.077);
   frame_40eed50__2->GetZaxis()->SetTitleFont(132);
   frame_40eed50__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.82,0.7,0.95,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   //pt->Draw();
   
   TPaveLabel *pl = new TPaveLabel(0.13,0.9,0.97,0.99,"","brNDC");
   pl->SetBorderSize(0);
   pl->SetFillStyle(0);
   pl->SetTextFont(132);
   pl->SetTextSize(0.7);
   //pl->Draw();
   canvas_D4b_untg_rho_1->Modified();
   canvas_D4b_untg_rho->cd();
  
// ------------>Primitives in pad: canvas_D4b_untg_rho_2
   canvas_D4b_untg_rho_2 = new TPad("canvas_D4b_untg_rho_2", "canvas_D4b_untg_rho_2",0.01,0.01,0.99,0.49);
   canvas_D4b_untg_rho_2->Draw();
   canvas_D4b_untg_rho_2->cd();
   canvas_D4b_untg_rho_2->Range(1778.072,-76.6064,1934.699,470.5822);
   canvas_D4b_untg_rho_2->SetFillColor(0);
   canvas_D4b_untg_rho_2->SetBorderMode(0);
   canvas_D4b_untg_rho_2->SetBorderSize(2);
   canvas_D4b_untg_rho_2->SetTickx(1);
   canvas_D4b_untg_rho_2->SetTicky(1);
   canvas_D4b_untg_rho_2->SetLeftMargin(0.14);
   canvas_D4b_untg_rho_2->SetRightMargin(0.03);
   canvas_D4b_untg_rho_2->SetTopMargin(0.12);
   canvas_D4b_untg_rho_2->SetBottomMargin(0.14);
   canvas_D4b_untg_rho_2->SetFrameBorderMode(0);
   canvas_D4b_untg_rho_2->SetFrameBorderMode(0);
   
   TH1D *frame_4590720__3 = new TH1D("frame_4590720__3","",50,1800,1930);
   frame_4590720__3->SetBinContent(1,404.9195);
   frame_4590720__3->SetMinimum(0);
   frame_4590720__3->SetMaximum(404.9195);
   frame_4590720__3->SetEntries(1);
   frame_4590720__3->SetDirectory(0);
   frame_4590720__3->SetStats(0);
   frame_4590720__3->SetMarkerSize(0.6);
   frame_4590720__3->GetXaxis()->SetTitle("m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+}#mu^{+}#mu^{#scale[0.82]{#font[122]{-}}}) [MeV/#it{c^{2}}]");
   frame_4590720__3->GetXaxis()->SetNdivisions(505);
   frame_4590720__3->GetXaxis()->SetLabelFont(132);
   frame_4590720__3->GetXaxis()->SetLabelOffset(0.023);
   frame_4590720__3->GetXaxis()->SetLabelSize(0.05);
   frame_4590720__3->GetXaxis()->SetTitleSize(0.07);
   frame_4590720__3->GetXaxis()->SetTitleFont(132);
   frame_4590720__3->GetYaxis()->SetTitle("Candidates / (2.6 MeV/#it{c^{2}})");
   frame_4590720__3->GetYaxis()->SetNdivisions(505);
   frame_4590720__3->GetYaxis()->SetLabelFont(132);
   frame_4590720__3->GetYaxis()->SetLabelOffset(0.018);
   frame_4590720__3->GetYaxis()->SetLabelSize(0.05);
   frame_4590720__3->GetYaxis()->SetTitleSize(0.07);
   frame_4590720__3->GetYaxis()->SetTitleFont(132);
   frame_4590720__3->GetZaxis()->SetNdivisions(205);
   frame_4590720__3->GetZaxis()->SetLabelFont(132);
   frame_4590720__3->GetZaxis()->SetTitleSize(0.077);
   frame_4590720__3->GetZaxis()->SetTitleFont(132);
   frame_4590720__3->Draw("FUNC");
   
   grae = new TGraphAsymmErrors(50);
   grae->SetName("h_finalData_binned_Cut[mumuMassRegion==mumuMassRegion::D4b_untg_rho&&hypo==hypo::kpimumu_untg]");
   grae->SetTitle("Histogram of finalData_binned_plot__D_MM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   grae->SetPoint(0,1801.3,51);
   grae->SetPointError(0,1.3,1.3,7.117933,8.188122);
   grae->SetPoint(1,1803.9,61);
   grae->SetPointError(1,1.3,1.3,7.788779,8.852952);
   grae->SetPoint(2,1806.5,53);
   grae->SetPointError(2,1.3,1.3,7.257065,8.325916);
   grae->SetPoint(3,1809.1,60);
   grae->SetPointError(3,1.3,1.3,7.724317,8.789023);
   grae->SetPoint(4,1811.7,57);
   grae->SetPointError(4,1.3,1.3,7.527619,8.594007);
   grae->SetPoint(5,1814.3,67);
   grae->SetPointError(5,1.3,1.3,8.164873,9.226102);
   grae->SetPoint(6,1816.9,59);
   grae->SetPointError(6,1.3,1.3,7.659312,8.724565);
   grae->SetPoint(7,1819.5,73);
   grae->SetPointError(7,1.3,1.3,8.524388,9.583044);
   grae->SetPoint(8,1822.1,55);
   grae->SetPointError(8,1.3,1.3,7.39358,8.461166);
   grae->SetPoint(9,1824.7,68);
   grae->SetPointError(9,1.3,1.3,8.225883,9.28666);
   grae->SetPoint(10,1827.3,67);
   grae->SetPointError(10,1.3,1.3,8.164873,9.226102);
   grae->SetPoint(11,1829.9,77);
   grae->SetPointError(11,1.3,1.3,8.755868,9.812979);
   grae->SetPoint(12,1832.5,77);
   grae->SetPointError(12,1.3,1.3,8.755868,9.812979);
   grae->SetPoint(13,1835.1,97);
   grae->SetPointError(13,1.3,1.3,9.831854,10.88273);
   grae->SetPoint(14,1837.7,119);
   grae->SetPointError(14,1.3,1.3,10.42016,11.42016);
   grae->SetPoint(15,1840.3,126);
   grae->SetPointError(15,1.3,1.3,10.7361,11.7361);
   grae->SetPoint(16,1842.9,141);
   grae->SetPointError(16,1.3,1.3,11.38486,12.38486);
   grae->SetPoint(17,1845.5,146);
   grae->SetPointError(17,1.3,1.3,11.59339,12.59339);
   grae->SetPoint(18,1848.1,140);
   grae->SetPointError(18,1.3,1.3,11.34272,12.34272);
   grae->SetPoint(19,1850.7,147);
   grae->SetPointError(19,1.3,1.3,11.63466,12.63466);
   grae->SetPoint(20,1853.3,157);
   grae->SetPointError(20,1.3,1.3,12.03994,13.03994);
   grae->SetPoint(21,1855.9,192);
   grae->SetPointError(21,1.3,1.3,13.36542,14.36542);
   grae->SetPoint(22,1858.5,233);
   grae->SetPointError(22,1.3,1.3,14.77252,15.77252);
   grae->SetPoint(23,1861.1,308);
   grae->SetPointError(23,1.3,1.3,17.05705,18.05705);
   grae->SetPoint(24,1863.7,345);
   grae->SetPointError(24,1.3,1.3,18.0809,19.0809);
   grae->SetPoint(25,1866.3,366);
   grae->SetPointError(25,1.3,1.3,18.63766,19.63766);
   grae->SetPoint(26,1868.9,314);
   grae->SetPointError(26,1.3,1.3,17.2271,18.2271);
   grae->SetPoint(27,1871.5,330);
   grae->SetPointError(27,1.3,1.3,17.67278,18.67278);
   grae->SetPoint(28,1874.1,259);
   grae->SetPointError(28,1.3,1.3,15.60124,16.60124);
   grae->SetPoint(29,1876.7,161);
   grae->SetPointError(29,1.3,1.3,12.19843,13.19843);
   grae->SetPoint(30,1879.3,135);
   grae->SetPointError(30,1.3,1.3,11.1297,12.1297);
   grae->SetPoint(31,1881.9,93);
   grae->SetPointError(31,1.3,1.3,9.626284,10.67824);
   grae->SetPoint(32,1884.5,79);
   grae->SetPointError(32,1.3,1.3,8.869343,9.925725);
   grae->SetPoint(33,1887.1,58);
   grae->SetPointError(33,1.3,1.3,7.593751,8.659564);
   grae->SetPoint(34,1889.7,51);
   grae->SetPointError(34,1.3,1.3,7.117933,8.188122);
   grae->SetPoint(35,1892.3,44);
   grae->SetPointError(35,1.3,1.3,6.60794,7.68351);
   grae->SetPoint(36,1894.9,51);
   grae->SetPointError(36,1.3,1.3,7.117933,8.188122);
   grae->SetPoint(37,1897.5,44);
   grae->SetPointError(37,1.3,1.3,6.60794,7.68351);
   grae->SetPoint(38,1900.1,49);
   grae->SetPointError(38,1.3,1.3,6.976026,8.047634);
   grae->SetPoint(39,1902.7,39);
   grae->SetPointError(39,1.3,1.3,6.218102,7.298372);
   grae->SetPoint(40,1905.3,42);
   grae->SetPointError(40,1.3,1.3,6.454831,7.53218);
   grae->SetPoint(41,1907.9,39);
   grae->SetPointError(41,1.3,1.3,6.218102,7.298372);
   grae->SetPoint(42,1910.5,28);
   grae->SetPointError(42,1.3,1.3,5.259711,6.354446);
   grae->SetPoint(43,1913.1,34);
   grae->SetPointError(43,1.3,1.3,5.802128,6.888101);
   grae->SetPoint(44,1915.7,35);
   grae->SetPointError(44,1.3,1.3,5.887675,6.97241);
   grae->SetPoint(45,1918.3,43);
   grae->SetPointError(45,1.3,1.3,6.531834,7.608278);
   grae->SetPoint(46,1920.9,40);
   grae->SetPointError(46,1.3,1.3,6.298,7.377261);
   grae->SetPoint(47,1923.5,32);
   grae->SetPointError(47,1.3,1.3,5.627135,6.715753);
   grae->SetPoint(48,1926.1,35);
   grae->SetPointError(48,1.3,1.3,5.887675,6.97241);
   grae->SetPoint(49,1928.7,34);
   grae->SetPointError(49,1.3,1.3,5.802128,6.888101);
   
   TH1F *Graph_h_finalData_binned_Cut3 = new TH1F("Graph_h_finalData_binned_Cut3","Histogram of finalData_binned_plot__D_MM",100,1787,1943);
   Graph_h_finalData_binned_Cut3->SetMinimum(0);
   Graph_h_finalData_binned_Cut3->SetMaximum(421.9274);
   Graph_h_finalData_binned_Cut3->SetDirectory(0);
   Graph_h_finalData_binned_Cut3->SetStats(0);
   Graph_h_finalData_binned_Cut3->SetMarkerSize(0.6);
   Graph_h_finalData_binned_Cut3->GetXaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut3->GetXaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut3->GetXaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut3->GetXaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut3->GetXaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut3->GetYaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut3->GetYaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut3->GetYaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut3->GetYaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut3->GetYaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut3->GetZaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut3->GetZaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut3->GetZaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut3->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_finalData_binned_Cut3);
   
   grae->Draw("p");
   
   TPaveText *pave = new TPaveText(0.5,0.5,-1.2,750);
   pave->SetFillColor(42);
   TText *t1=pave->AddText("You can move");
   t1->SetTextColor(4);
   t1->SetTextSize(0.05);
   pave->AddText("Title and Stats pads");
   pave->AddText("X and Y axis");
   pave->AddText("You can modify bin contents");
   pave->Draw();



   graph = new TGraph(92);
   graph->SetName("pdf_D4b_untg_rho_kpimumu_untg_Norm");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,46.64549726);
   graph->SetPoint(2,1800,46.64549726);
   graph->SetPoint(3,1802.6,49.41503088);
   graph->SetPoint(4,1805.2,52.26502212);
   graph->SetPoint(5,1807.8,55.16121955);
   graph->SetPoint(6,1810.4,58.00633822);
   graph->SetPoint(7,1813,60.75406997);
   graph->SetPoint(8,1815.6,63.47015942);
   graph->SetPoint(9,1818.2,66.22629443);
   graph->SetPoint(10,1820.8,69.10555501);
   graph->SetPoint(11,1823.4,72.36999563);
   graph->SetPoint(12,1826,76.44039844);
   graph->SetPoint(13,1828.6,81.54306265);
   graph->SetPoint(14,1831.2,88.07880644);
   graph->SetPoint(15,1833.8,96.77485086);
   graph->SetPoint(16,1836.4,107.630611);
   graph->SetPoint(17,1839,119.1289801);
   graph->SetPoint(18,1841.6,130.1465752);
   graph->SetPoint(19,1842.9,134.7004164);
   graph->SetPoint(20,1844.2,137.6884646);
   graph->SetPoint(21,1845.5,139.1387555);
   graph->SetPoint(22,1846.8,139.0795498);
   graph->SetPoint(23,1849.4,136.0463273);
   graph->SetPoint(24,1850.7,136.2545719);
   graph->SetPoint(25,1851.35,137.5263311);
   graph->SetPoint(26,1852,139.9698419);
   graph->SetPoint(27,1852.65,143.6811147);
   graph->SetPoint(28,1853.3,148.4348829);
   graph->SetPoint(29,1853.95,154.368642);
   graph->SetPoint(30,1854.6,161.6145643);
   graph->SetPoint(31,1855.25,170.2570855);
   graph->SetPoint(32,1855.9,180.3103272);
   graph->SetPoint(33,1856.55,191.7778115);
   graph->SetPoint(34,1857.2,204.5275031);
   graph->SetPoint(35,1857.85,218.429504);
   graph->SetPoint(36,1858.5,233.2998681);
   graph->SetPoint(37,1859.8,264.9252716);
   graph->SetPoint(38,1861.1,297.1038353);
   graph->SetPoint(39,1861.75,312.5745358);
   graph->SetPoint(40,1862.4,327.1389099);
   graph->SetPoint(41,1863.05,340.455727);
   graph->SetPoint(42,1863.7,352.1904809);
   graph->SetPoint(43,1864.35,362.0258717);
   graph->SetPoint(44,1865,369.7089547);
   graph->SetPoint(45,1865.65,375.0160189);
   graph->SetPoint(46,1866.3,377.7907839);
   graph->SetPoint(47,1866.95,377.94916);
   graph->SetPoint(48,1867.6,375.4582649);
   graph->SetPoint(49,1868.25,370.3657903);
   graph->SetPoint(50,1868.9,362.7806046);
   graph->SetPoint(51,1869.55,352.869014);
   graph->SetPoint(52,1870.2,340.8576907);
   graph->SetPoint(53,1870.85,327.0104251);
   graph->SetPoint(54,1871.5,311.6280172);
   graph->SetPoint(55,1872.15,295.0357018);
   graph->SetPoint(56,1872.8,277.5648069);
   graph->SetPoint(57,1875.4,205.3544512);
   graph->SetPoint(58,1876.05,188.1446464);
   graph->SetPoint(59,1876.7,171.7288318);
   graph->SetPoint(60,1877.35,156.2682603);
   graph->SetPoint(61,1878,142.1539571);
   graph->SetPoint(62,1878.65,129.8178408);
   graph->SetPoint(63,1879.3,119.0443006);
   graph->SetPoint(64,1879.95,109.6320798);
   graph->SetPoint(65,1880.6,101.4066393);
   graph->SetPoint(66,1881.25,94.21526372);
   graph->SetPoint(67,1881.9,87.92535612);
   graph->SetPoint(68,1883.2,77.60293483);
   graph->SetPoint(69,1884.5,69.68219404);
   graph->SetPoint(70,1885.8,63.58816482);
   graph->SetPoint(71,1887.1,58.88394675);
   graph->SetPoint(72,1888.4,55.23732025);
   graph->SetPoint(73,1891,50.16547899);
   graph->SetPoint(74,1893.6,46.98960551);
   graph->SetPoint(75,1896.2,44.90549707);
   graph->SetPoint(76,1898.8,43.44410827);
   graph->SetPoint(77,1901.4,42.33117412);
   graph->SetPoint(78,1904,41.40582094);
   graph->SetPoint(79,1906.6,40.57346277);
   graph->SetPoint(80,1909.2,39.77829878);
   graph->SetPoint(81,1911.8,38.98734148);
   graph->SetPoint(82,1914.4,38.18101339);
   graph->SetPoint(83,1917,37.34767894);
   graph->SetPoint(84,1919.6,36.48038764);
   graph->SetPoint(85,1922.2,35.57498728);
   graph->SetPoint(86,1924.8,34.62897792);
   graph->SetPoint(87,1927.4,33.64085911);
   graph->SetPoint(88,1930,32.60971704);
   graph->SetPoint(89,1930,32.60971704);
   graph->SetPoint(90,1932.6,32.60971704);
   graph->SetPoint(91,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4 = new TH1F("Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->SetMaximum(415.7441);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->SetStats(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm4);
   
   graph->Draw("l");
   
   graph = new TGraph(84);
   graph->SetName("pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp[pdf_D0_K3pi_D4b_untg_rho_kpimumu_untg]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,17.42442433);
   graph->SetPoint(2,1800,17.42442433);
   graph->SetPoint(3,1802.6,19.00829854);
   graph->SetPoint(4,1805.2,20.7132588);
   graph->SetPoint(5,1807.8,22.50396884);
   graph->SetPoint(6,1810.4,24.2817022);
   graph->SetPoint(7,1813,25.9982097);
   graph->SetPoint(8,1815.6,27.71658401);
   graph->SetPoint(9,1818.2,29.50483098);
   graph->SetPoint(10,1820.8,31.44082644);
   graph->SetPoint(11,1823.4,33.77912136);
   graph->SetPoint(12,1824.7,35.23105892);
   graph->SetPoint(13,1826,36.92943485);
   graph->SetPoint(14,1827.3,38.88015069);
   graph->SetPoint(15,1828.6,41.10133722);
   graph->SetPoint(16,1829.9,43.66216867);
   graph->SetPoint(17,1831.2,46.66961048);
   graph->SetPoint(18,1832.5,50.20113701);
   graph->SetPoint(19,1833.8,54.31958631);
   graph->SetPoint(20,1835.1,58.98953929);
   graph->SetPoint(21,1836.4,63.98062898);
   graph->SetPoint(22,1839,74.01302357);
   graph->SetPoint(23,1840.3,78.77142665);
   graph->SetPoint(24,1841.6,83.06674601);
   graph->SetPoint(25,1842.25,84.89715513);
   graph->SetPoint(26,1842.9,86.32650913);
   graph->SetPoint(27,1843.55,87.28783791);
   graph->SetPoint(28,1844.2,87.69904048);
   graph->SetPoint(29,1844.85,87.6123947);
   graph->SetPoint(30,1845.5,87.07509897);
   graph->SetPoint(31,1846.15,85.96686927);
   graph->SetPoint(32,1846.8,84.2730618);
   graph->SetPoint(33,1847.125,83.19636942);
   graph->SetPoint(34,1847.45,81.94391396);
   graph->SetPoint(35,1848.1,79.03849981);
   graph->SetPoint(36,1848.75,75.75793447);
   graph->SetPoint(37,1849.4,72.21581022);
   graph->SetPoint(38,1850.7,64.68379181);
   graph->SetPoint(39,1852,56.5585209);
   graph->SetPoint(40,1854.6,39.35563995);
   graph->SetPoint(41,1855.25,35.3189639);
   graph->SetPoint(42,1855.9,31.51927861);
   graph->SetPoint(43,1856.55,28.02421605);
   graph->SetPoint(44,1857.2,24.80454022);
   graph->SetPoint(45,1857.85,21.87375257);
   graph->SetPoint(46,1858.5,19.23231119);
   graph->SetPoint(47,1859.15,16.84580667);
   graph->SetPoint(48,1859.8,14.72989898);
   graph->SetPoint(49,1860.45,12.85346359);
   graph->SetPoint(50,1861.1,11.19552189);
   graph->SetPoint(51,1861.75,9.762875547);
   graph->SetPoint(52,1862.4,8.507892944);
   graph->SetPoint(53,1863.7,6.48616055);
   graph->SetPoint(54,1865,4.97127494);
   graph->SetPoint(55,1866.3,3.833886946);
   graph->SetPoint(56,1867.6,2.980951262);
   graph->SetPoint(57,1870.2,1.848061554);
   graph->SetPoint(58,1872.8,1.196552397);
   graph->SetPoint(59,1875.4,0.81443816);
   graph->SetPoint(60,1878,0.5809442907);
   graph->SetPoint(61,1880.6,0.4317127518);
   graph->SetPoint(62,1883.2,0.3319653394);
   graph->SetPoint(63,1885.8,0.2629277795);
   graph->SetPoint(64,1888.4,0.2136168729);
   graph->SetPoint(65,1891,0.177547454);
   graph->SetPoint(66,1893.6,0.1505143462);
   graph->SetPoint(67,1896.2,0.1298315835);
   graph->SetPoint(68,1898.8,0.1136348585);
   graph->SetPoint(69,1901.4,0.1006934165);
   graph->SetPoint(70,1904,0.090125081);
   graph->SetPoint(71,1906.6,0.08134068707);
   graph->SetPoint(72,1909.2,0.07390692851);
   graph->SetPoint(73,1911.8,0.06753356582);
   graph->SetPoint(74,1914.4,0.06200162968);
   graph->SetPoint(75,1917,0.05716566878);
   graph->SetPoint(76,1919.6,0.05291213133);
   graph->SetPoint(77,1922.2,0.04916702377);
   graph->SetPoint(78,1924.8,0.04586899333);
   graph->SetPoint(79,1927.4,0.04297932225);
   graph->SetPoint(80,1930,0.04046247333);
   graph->SetPoint(81,1930,0.04046247333);
   graph->SetPoint(82,1932.6,0.04046247333);
   graph->SetPoint(83,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5 = new TH1F("Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->SetMaximum(96.46894);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->SetStats(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp5);
   
   graph->Draw("l");
   
   graph = new TGraph(97);
   graph->SetName("pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp[pdf_D0_D4b_untg_rho_kpimumu_untg]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,0.1321989198);
   graph->SetPoint(2,1800,0.1321989198);
   graph->SetPoint(3,1802.6,0.152231078);
   graph->SetPoint(4,1805.2,0.1763729686);
   graph->SetPoint(5,1807.8,0.2057094449);
   graph->SetPoint(6,1810.4,0.2416820206);
   graph->SetPoint(7,1813,0.2862317055);
   graph->SetPoint(8,1815.6,0.3420104485);
   graph->SetPoint(9,1818.2,0.4127002666);
   graph->SetPoint(10,1820.8,0.5035053458);
   graph->SetPoint(11,1823.4,0.6219291558);
   graph->SetPoint(12,1826,0.7790347743);
   graph->SetPoint(13,1828.6,0.9915510793);
   graph->SetPoint(14,1831.2,1.285514255);
   graph->SetPoint(15,1833.8,1.702813657);
   graph->SetPoint(16,1836.4,2.313500153);
   graph->SetPoint(17,1839,3.240181833);
   graph->SetPoint(18,1841.6,4.709499759);
   graph->SetPoint(19,1844.2,7.169278185);
   graph->SetPoint(20,1845.5,9.035379191);
   graph->SetPoint(21,1846.8,11.58126381);
   graph->SetPoint(22,1848.1,15.13774819);
   graph->SetPoint(23,1849.4,20.24495267);
   graph->SetPoint(24,1850.05,23.64492829);
   graph->SetPoint(25,1850.7,27.82182241);
   graph->SetPoint(26,1851.35,33.00531289);
   graph->SetPoint(27,1852,39.51015468);
   graph->SetPoint(28,1852.65,47.42350065);
   graph->SetPoint(29,1853.3,56.46228692);
   graph->SetPoint(30,1853.95,66.67350884);
   graph->SetPoint(31,1854.6,78.0868942);
   graph->SetPoint(32,1855.25,90.70536586);
   graph->SetPoint(33,1855.9,104.5003633);
   graph->SetPoint(34,1856.55,119.4077769);
   graph->SetPoint(35,1857.2,135.3248071);
   graph->SetPoint(36,1857.85,152.1080546);
   graph->SetPoint(37,1858.5,169.5731151);
   graph->SetPoint(38,1859.8,205.6158293);
   graph->SetPoint(39,1861.1,241.2548533);
   graph->SetPoint(40,1861.75,258.1254358);
   graph->SetPoint(41,1862.4,273.9148244);
   graph->SetPoint(42,1863.05,288.2904549);
   graph->SetPoint(43,1863.7,300.93658);
   graph->SetPoint(44,1864.35,311.5657356);
   graph->SetPoint(45,1865,319.9295761);
   graph->SetPoint(46,1865.65,325.82851);
   graph->SetPoint(47,1865.975,327.8065863);
   graph->SetPoint(48,1866.3,329.1196145);
   graph->SetPoint(49,1866.625,329.7595289);
   graph->SetPoint(50,1866.95,329.7223908);
   graph->SetPoint(51,1867.275,329.0084289);
   graph->SetPoint(52,1867.6,327.622037);
   graph->SetPoint(53,1868.25,322.870052);
   graph->SetPoint(54,1868.9,315.5821368);
   graph->SetPoint(55,1869.55,305.9335122);
   graph->SetPoint(56,1870.2,294.1519178);
   graph->SetPoint(57,1870.85,280.5086817);
   graph->SetPoint(58,1871.5,265.3083517);
   graph->SetPoint(59,1872.15,248.8774378);
   graph->SetPoint(60,1872.8,231.5528465);
   graph->SetPoint(61,1875.4,159.8116467);
   graph->SetPoint(62,1876.05,142.6996738);
   graph->SetPoint(63,1876.7,126.3768499);
   graph->SetPoint(64,1877.35,111.0048777);
   graph->SetPoint(65,1878,96.97642612);
   graph->SetPoint(66,1878.65,84.72371491);
   graph->SetPoint(67,1879.3,74.0318631);
   graph->SetPoint(68,1879.95,64.70041266);
   graph->SetPoint(69,1880.6,56.5548578);
   graph->SetPoint(70,1881.25,49.4432582);
   graph->SetPoint(71,1881.9,43.23329773);
   graph->SetPoint(72,1882.55,37.80972964);
   graph->SetPoint(73,1883.2,33.07215686);
   graph->SetPoint(74,1884.5,25.31633801);
   graph->SetPoint(75,1885.8,19.39241867);
   graph->SetPoint(76,1887.1,14.86463762);
   graph->SetPoint(77,1888.4,11.40161746);
   graph->SetPoint(78,1891,6.721316227);
   graph->SetPoint(79,1893.6,3.97268464);
   graph->SetPoint(80,1896.2,2.354205916);
   graph->SetPoint(81,1898.8,1.398698972);
   graph->SetPoint(82,1901.4,0.8331295587);
   graph->SetPoint(83,1904,0.4975061958);
   graph->SetPoint(84,1906.6,0.2978320632);
   graph->SetPoint(85,1909.2,0.1787396526);
   graph->SetPoint(86,1911.8,0.1075317021);
   graph->SetPoint(87,1914.4,0.06484971621);
   graph->SetPoint(88,1917,0.03920356224);
   graph->SetPoint(89,1919.6,0.02375630869);
   graph->SetPoint(90,1922.2,0.01442974287);
   graph->SetPoint(91,1924.8,0.008785263507);
   graph->SetPoint(92,1927.4,0.005361151241);
   graph->SetPoint(93,1930,0.003279132941);
   graph->SetPoint(94,1930,0.003279132941);
   graph->SetPoint(95,1932.6,0.003279132941);
   graph->SetPoint(96,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6 = new TH1F("Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->SetMaximum(362.7355);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->SetStats(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp6);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp[pdf_com_D4b_untg_rho_kpimumu_untg]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerSize(0.6);
   graph->SetPoint(0,1797.4,0);
   graph->SetPoint(1,1797.4,29.08887401);
   graph->SetPoint(2,1800,29.08887401);
   graph->SetPoint(3,1802.6,30.25450127);
   graph->SetPoint(4,1805.2,31.37539035);
   graph->SetPoint(5,1807.8,32.45154126);
   graph->SetPoint(6,1810.4,33.482954);
   graph->SetPoint(7,1813,34.46962857);
   graph->SetPoint(8,1815.6,35.41156496);
   graph->SetPoint(9,1818.2,36.30876318);
   graph->SetPoint(10,1820.8,37.16122323);
   graph->SetPoint(11,1823.4,37.96894511);
   graph->SetPoint(12,1826,38.73192881);
   graph->SetPoint(13,1828.6,39.45017434);
   graph->SetPoint(14,1831.2,40.1236817);
   graph->SetPoint(15,1833.8,40.75245089);
   graph->SetPoint(16,1836.4,41.3364819);
   graph->SetPoint(17,1839,41.87577474);
   graph->SetPoint(18,1841.6,42.37032941);
   graph->SetPoint(19,1844.2,42.82014591);
   graph->SetPoint(20,1846.8,43.22522423);
   graph->SetPoint(21,1849.4,43.58556438);
   graph->SetPoint(22,1852,43.90116636);
   graph->SetPoint(23,1854.6,44.17203016);
   graph->SetPoint(24,1857.2,44.39815579);
   graph->SetPoint(25,1859.8,44.57954325);
   graph->SetPoint(26,1862.4,44.71619254);
   graph->SetPoint(27,1865,44.80810366);
   graph->SetPoint(28,1867.6,44.8552766);
   graph->SetPoint(29,1870.2,44.85771137);
   graph->SetPoint(30,1872.8,44.81540797);
   graph->SetPoint(31,1875.4,44.72836639);
   graph->SetPoint(32,1878,44.59658664);
   graph->SetPoint(33,1880.6,44.42006872);
   graph->SetPoint(34,1883.2,44.19881263);
   graph->SetPoint(35,1885.8,43.93281836);
   graph->SetPoint(36,1888.4,43.62208592);
   graph->SetPoint(37,1891,43.26661531);
   graph->SetPoint(38,1893.6,42.86640653);
   graph->SetPoint(39,1896.2,42.42145957);
   graph->SetPoint(40,1898.8,41.93177444);
   graph->SetPoint(41,1901.4,41.39735114);
   graph->SetPoint(42,1904,40.81818967);
   graph->SetPoint(43,1906.6,40.19429002);
   graph->SetPoint(44,1909.2,39.5256522);
   graph->SetPoint(45,1911.8,38.81227621);
   graph->SetPoint(46,1914.4,38.05416204);
   graph->SetPoint(47,1917,37.25130971);
   graph->SetPoint(48,1919.6,36.4037192);
   graph->SetPoint(49,1922.2,35.51139052);
   graph->SetPoint(50,1924.8,34.57432366);
   graph->SetPoint(51,1927.4,33.59251863);
   graph->SetPoint(52,1930,32.56597543);
   graph->SetPoint(53,1930,32.56597543);
   graph->SetPoint(54,1932.6,32.56597543);
   graph->SetPoint(55,1932.6,0);
   
   TH1F *Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7 = new TH1F("Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7","Projection of ",100,1783.88,1946.12);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->SetMinimum(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->SetMaximum(49.34348);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->SetDirectory(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->SetStats(0);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->SetMarkerSize(0.6);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetXaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetXaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetXaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetXaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetXaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetYaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetYaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetYaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetYaxis()->SetTitleOffset(0.9);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetYaxis()->SetTitleFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetZaxis()->SetNdivisions(205);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetZaxis()->SetLabelFont(132);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetZaxis()->SetTitleSize(0.077);
   Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_D4b_untg_rho_kpimumu_untg_Norm_Comp7);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(50);
   grae->SetName("h_finalData_binned_Cut");
   grae->SetTitle("Histogram of finalData_binned_plot__D_MM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   grae->SetPoint(0,1801.3,51);
   grae->SetPointError(0,1.3,1.3,7.117933,8.188122);
   grae->SetPoint(1,1803.9,61);
   grae->SetPointError(1,1.3,1.3,7.788779,8.852952);
   grae->SetPoint(2,1806.5,53);
   grae->SetPointError(2,1.3,1.3,7.257065,8.325916);
   grae->SetPoint(3,1809.1,60);
   grae->SetPointError(3,1.3,1.3,7.724317,8.789023);
   grae->SetPoint(4,1811.7,57);
   grae->SetPointError(4,1.3,1.3,7.527619,8.594007);
   grae->SetPoint(5,1814.3,67);
   grae->SetPointError(5,1.3,1.3,8.164873,9.226102);
   grae->SetPoint(6,1816.9,59);
   grae->SetPointError(6,1.3,1.3,7.659312,8.724565);
   grae->SetPoint(7,1819.5,73);
   grae->SetPointError(7,1.3,1.3,8.524388,9.583044);
   grae->SetPoint(8,1822.1,55);
   grae->SetPointError(8,1.3,1.3,7.39358,8.461166);
   grae->SetPoint(9,1824.7,68);
   grae->SetPointError(9,1.3,1.3,8.225883,9.28666);
   grae->SetPoint(10,1827.3,67);
   grae->SetPointError(10,1.3,1.3,8.164873,9.226102);
   grae->SetPoint(11,1829.9,77);
   grae->SetPointError(11,1.3,1.3,8.755868,9.812979);
   grae->SetPoint(12,1832.5,77);
   grae->SetPointError(12,1.3,1.3,8.755868,9.812979);
   grae->SetPoint(13,1835.1,97);
   grae->SetPointError(13,1.3,1.3,9.831854,10.88273);
   grae->SetPoint(14,1837.7,119);
   grae->SetPointError(14,1.3,1.3,10.42016,11.42016);
   grae->SetPoint(15,1840.3,126);
   grae->SetPointError(15,1.3,1.3,10.7361,11.7361);
   grae->SetPoint(16,1842.9,141);
   grae->SetPointError(16,1.3,1.3,11.38486,12.38486);
   grae->SetPoint(17,1845.5,146);
   grae->SetPointError(17,1.3,1.3,11.59339,12.59339);
   grae->SetPoint(18,1848.1,140);
   grae->SetPointError(18,1.3,1.3,11.34272,12.34272);
   grae->SetPoint(19,1850.7,147);
   grae->SetPointError(19,1.3,1.3,11.63466,12.63466);
   grae->SetPoint(20,1853.3,157);
   grae->SetPointError(20,1.3,1.3,12.03994,13.03994);
   grae->SetPoint(21,1855.9,192);
   grae->SetPointError(21,1.3,1.3,13.36542,14.36542);
   grae->SetPoint(22,1858.5,233);
   grae->SetPointError(22,1.3,1.3,14.77252,15.77252);
   grae->SetPoint(23,1861.1,308);
   grae->SetPointError(23,1.3,1.3,17.05705,18.05705);
   grae->SetPoint(24,1863.7,345);
   grae->SetPointError(24,1.3,1.3,18.0809,19.0809);
   grae->SetPoint(25,1866.3,366);
   grae->SetPointError(25,1.3,1.3,18.63766,19.63766);
   grae->SetPoint(26,1868.9,314);
   grae->SetPointError(26,1.3,1.3,17.2271,18.2271);
   grae->SetPoint(27,1871.5,330);
   grae->SetPointError(27,1.3,1.3,17.67278,18.67278);
   grae->SetPoint(28,1874.1,259);
   grae->SetPointError(28,1.3,1.3,15.60124,16.60124);
   grae->SetPoint(29,1876.7,161);
   grae->SetPointError(29,1.3,1.3,12.19843,13.19843);
   grae->SetPoint(30,1879.3,135);
   grae->SetPointError(30,1.3,1.3,11.1297,12.1297);
   grae->SetPoint(31,1881.9,93);
   grae->SetPointError(31,1.3,1.3,9.626284,10.67824);
   grae->SetPoint(32,1884.5,79);
   grae->SetPointError(32,1.3,1.3,8.869343,9.925725);
   grae->SetPoint(33,1887.1,58);
   grae->SetPointError(33,1.3,1.3,7.593751,8.659564);
   grae->SetPoint(34,1889.7,51);
   grae->SetPointError(34,1.3,1.3,7.117933,8.188122);
   grae->SetPoint(35,1892.3,44);
   grae->SetPointError(35,1.3,1.3,6.60794,7.68351);
   grae->SetPoint(36,1894.9,51);
   grae->SetPointError(36,1.3,1.3,7.117933,8.188122);
   grae->SetPoint(37,1897.5,44);
   grae->SetPointError(37,1.3,1.3,6.60794,7.68351);
   grae->SetPoint(38,1900.1,49);
   grae->SetPointError(38,1.3,1.3,6.976026,8.047634);
   grae->SetPoint(39,1902.7,39);
   grae->SetPointError(39,1.3,1.3,6.218102,7.298372);
   grae->SetPoint(40,1905.3,42);
   grae->SetPointError(40,1.3,1.3,6.454831,7.53218);
   grae->SetPoint(41,1907.9,39);
   grae->SetPointError(41,1.3,1.3,6.218102,7.298372);
   grae->SetPoint(42,1910.5,28);
   grae->SetPointError(42,1.3,1.3,5.259711,6.354446);
   grae->SetPoint(43,1913.1,34);
   grae->SetPointError(43,1.3,1.3,5.802128,6.888101);
   grae->SetPoint(44,1915.7,35);
   grae->SetPointError(44,1.3,1.3,5.887675,6.97241);
   grae->SetPoint(45,1918.3,43);
   grae->SetPointError(45,1.3,1.3,6.531834,7.608278);
   grae->SetPoint(46,1920.9,40);
   grae->SetPointError(46,1.3,1.3,6.298,7.377261);
   grae->SetPoint(47,1923.5,32);
   grae->SetPointError(47,1.3,1.3,5.627135,6.715753);
   grae->SetPoint(48,1926.1,35);
   grae->SetPointError(48,1.3,1.3,5.887675,6.97241);
   grae->SetPoint(49,1928.7,34);
   grae->SetPointError(49,1.3,1.3,5.802128,6.888101);
   
   TH1F *Graph_h_finalData_binned_Cut4 = new TH1F("Graph_h_finalData_binned_Cut4","Histogram of finalData_binned_plot__D_MM",100,1787,1943);
   Graph_h_finalData_binned_Cut4->SetMinimum(0);
   Graph_h_finalData_binned_Cut4->SetMaximum(421.9274);
   Graph_h_finalData_binned_Cut4->SetDirectory(0);
   Graph_h_finalData_binned_Cut4->SetStats(0);
   Graph_h_finalData_binned_Cut4->SetMarkerSize(0.6);
   Graph_h_finalData_binned_Cut4->GetXaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut4->GetXaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut4->GetXaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut4->GetXaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut4->GetXaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut4->GetYaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut4->GetYaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut4->GetYaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut4->GetYaxis()->SetTitleOffset(0.9);
   Graph_h_finalData_binned_Cut4->GetYaxis()->SetTitleFont(132);
   Graph_h_finalData_binned_Cut4->GetZaxis()->SetNdivisions(205);
   Graph_h_finalData_binned_Cut4->GetZaxis()->SetLabelFont(132);
   Graph_h_finalData_binned_Cut4->GetZaxis()->SetTitleSize(0.077);
   Graph_h_finalData_binned_Cut4->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_finalData_binned_Cut4);
   
   TLegend *leg3 = new TLegend(0.73,0.7,0.95,0.93);
   leg3->AddEntry(Graph_h_finalData_binned_Cut4,"LHCb","");   
   leg3->SetFillStyle(0);
   leg3->SetBorderSize(0);
   leg3->SetTextFont(132);
   leg3->SetTextSize(0.07);
   leg3->Draw();
   TLegend *leg4 = new TLegend(-0.05,0.7,0.95,0.92);
   leg4->AddEntry(Graph_h_finalData_binned_Cut4,"(b)","");   
   leg4->SetFillStyle(0);
   leg4->SetBorderSize(0);
   leg4->SetTextFont(132);
   leg4->SetTextSize(0.055);
   leg4->Draw();


   grae->Draw("p");
   
   TH1D *frame_4590720__4 = new TH1D("frame_4590720__4","",50,1800,1930);
   frame_4590720__4->SetBinContent(1,404.9195);
   frame_4590720__4->SetMinimum(0);
   frame_4590720__4->SetMaximum(404.9195);
   frame_4590720__4->SetEntries(1);
   frame_4590720__4->SetDirectory(0);
   frame_4590720__4->SetStats(0);
   frame_4590720__4->SetMarkerSize(0.6);
   frame_4590720__4->GetXaxis()->SetTitle("m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+}#mu^{+}#mu^{#scale[0.82]{#font[122]{-}}}) [MeV/#it{c^{2}}]");
   frame_4590720__4->GetXaxis()->SetNdivisions(505);
   frame_4590720__4->GetXaxis()->SetLabelFont(132);
   frame_4590720__4->GetXaxis()->SetLabelOffset(0.023);
   frame_4590720__4->GetXaxis()->SetLabelSize(0.05);
   frame_4590720__4->GetXaxis()->SetTitleSize(0.07);
   frame_4590720__4->GetXaxis()->SetTitleFont(132);
   frame_4590720__4->GetYaxis()->SetTitle("Candidates / (2.6 MeV/#it{c^{2}})");
   frame_4590720__4->GetYaxis()->SetNdivisions(505);
   frame_4590720__4->GetYaxis()->SetLabelFont(132);
   frame_4590720__4->GetYaxis()->SetLabelOffset(0.018);
   frame_4590720__4->GetYaxis()->SetLabelSize(0.05);
   frame_4590720__4->GetYaxis()->SetTitleSize(0.07);
   frame_4590720__4->GetYaxis()->SetTitleFont(132);
   frame_4590720__4->GetZaxis()->SetNdivisions(205);
   frame_4590720__4->GetZaxis()->SetLabelFont(132);
   frame_4590720__4->GetZaxis()->SetTitleSize(0.077);
   frame_4590720__4->GetZaxis()->SetTitleFont(132);
   frame_4590720__4->Draw("AXISSAME");
   
   pt = new TPaveText(0.82,0.7,0.95,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   //pt->Draw();
   
   pl = new TPaveLabel(0.13,0.9,0.97,0.99,"","brNDC");
   pl->SetBorderSize(0);
   pl->SetFillStyle(0);
   pl->SetTextFont(132);
   pl->SetTextSize(0.7);
   //pl->Draw();
   canvas_D4b_untg_rho_2->Modified();
   canvas_D4b_untg_rho->cd();
   canvas_D4b_untg_rho->Modified();
   canvas_D4b_untg_rho->cd();
   canvas_D4b_untg_rho->SetSelected(canvas_D4b_untg_rho);


}


==> Fig2a.C <==
{
//=========Macro generated from canvas: cc_ProbNNmu/cc_ProbNNmu
//=========  (Sun Oct 25 16:50:44 2015) by ROOT version5.34/18
   TCanvas *cc_ProbNNmu = new TCanvas("cc_ProbNNmu", "cc_ProbNNmu",1,1,400,376);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc_ProbNNmu->Range(543.2099,-54.68354,1234.568,287.0886);
   cc_ProbNNmu->SetFillColor(0);
   cc_ProbNNmu->SetBorderMode(0);
   cc_ProbNNmu->SetBorderSize(2);
   cc_ProbNNmu->SetTickx(1);
   cc_ProbNNmu->SetTicky(1);
   cc_ProbNNmu->SetLeftMargin(0.14);
   cc_ProbNNmu->SetRightMargin(0.05);
   cc_ProbNNmu->SetTopMargin(0.05);
   cc_ProbNNmu->SetBottomMargin(0.16);
   cc_ProbNNmu->SetFrameBorderMode(0);
   cc_ProbNNmu->SetFrameBorderMode(0);
   
   TH1D *frame_264c1840__3 = new TH1D("frame_264c1840__3","m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+} [MeV/c^{2}])",50,640,1200);
   frame_264c1840__3->SetBinContent(1,268.3119);
   frame_264c1840__3->SetMinimum(0);
   frame_264c1840__3->SetMaximum(270);
   frame_264c1840__3->SetEntries(1);
   frame_264c1840__3->SetDirectory(0);
   frame_264c1840__3->SetStats(0);
   frame_264c1840__3->SetMarkerStyle(20);
   frame_264c1840__3->GetXaxis()->SetTitle("m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+}) [MeV/#it{c^{2}}]");
   frame_264c1840__3->GetXaxis()->SetNdivisions(505);
   frame_264c1840__3->GetXaxis()->SetLabelFont(132);
   frame_264c1840__3->GetXaxis()->SetLabelOffset(0.01);
   frame_264c1840__3->GetXaxis()->SetTitleSize(0.06);
   frame_264c1840__3->GetXaxis()->SetTitleFont(132);
   frame_264c1840__3->GetYaxis()->SetTitle("Candidates / (11.2 MeV/#it{c^{2}})");
   frame_264c1840__3->GetYaxis()->SetLabelFont(132);
   frame_264c1840__3->GetYaxis()->SetLabelOffset(0.01);
   frame_264c1840__3->GetYaxis()->SetTitleSize(0.065);
   frame_264c1840__3->GetYaxis()->SetTitleFont(132);
   frame_264c1840__3->GetZaxis()->SetLabelFont(132);
   frame_264c1840__3->GetZaxis()->SetLabelSize(0.06);
   frame_264c1840__3->GetZaxis()->SetTitleSize(0.072);
   frame_264c1840__3->GetZaxis()->SetTitleOffset(1.2);
   frame_264c1840__3->GetZaxis()->SetTitleFont(132);
   frame_264c1840__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__D_DiHadron_Mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,645.6,9.068456);
   grae->SetPointError(0,5.6,5.6,4.47422,4.47422);
   grae->SetPoint(1,656.8,5.987312);
   grae->SetPointError(1,5.6,5.6,3.808642,3.808642);
   grae->SetPoint(2,668,4.347015);
   grae->SetPointError(2,5.6,5.6,4.332965,4.332965);
   grae->SetPoint(3,679.2,11.15412);
   grae->SetPointError(3,5.6,5.6,4.823514,4.823514);
   grae->SetPoint(4,690.4,19.36695);
   grae->SetPointError(4,5.6,5.6,5.565599,5.565599);
   grae->SetPoint(5,701.6,8.919783);
   grae->SetPointError(5,5.6,5.6,5.273699,5.273699);
   grae->SetPoint(6,712.8,25.83994);
   grae->SetPointError(6,5.6,5.6,6.339073,6.339073);
   grae->SetPoint(7,724,9.465242);
   grae->SetPointError(7,5.6,5.6,5.363181,5.363181);
   grae->SetPoint(8,735.2,29.47988);
   grae->SetPointError(8,5.6,5.6,7.061296,7.061296);
   grae->SetPoint(9,746.4,14.02138);
   grae->SetPointError(9,5.6,5.6,5.995396,5.995396);
   grae->SetPoint(10,757.6,19.02851);
   grae->SetPointError(10,5.6,5.6,6.234646,6.234646);
   grae->SetPoint(11,768.8,23.54911);
   grae->SetPointError(11,5.6,5.6,6.344125,6.344125);
   grae->SetPoint(12,780,33.54558);
   grae->SetPointError(12,5.6,5.6,7.337178,7.337178);
   grae->SetPoint(13,791.2,17.29197);
   grae->SetPointError(13,5.6,5.6,6.103478,6.103478);
   grae->SetPoint(14,802.4,21.06355);
   grae->SetPointError(14,5.6,5.6,6.426746,6.426746);
   grae->SetPoint(15,813.6,30.06226);
   grae->SetPointError(15,5.6,5.6,7.280062,7.280062);
   grae->SetPoint(16,824.8,28.08017);
   grae->SetPointError(16,5.6,5.6,7.483658,7.483658);
   grae->SetPoint(17,836,40.83628);
   grae->SetPointError(17,5.6,5.6,7.87004,7.87004);
   grae->SetPoint(18,847.2,32.9744);
   grae->SetPointError(18,5.6,5.6,7.509761,7.509761);
   grae->SetPoint(19,858.4,42.90194);
   grae->SetPointError(19,5.6,5.6,8.456661,8.456661);
   grae->SetPoint(20,869.6,82.52714);
   grae->SetPointError(20,5.6,5.6,11.00136,11.00136);
   grae->SetPoint(21,880.8,133.125);
   grae->SetPointError(21,5.6,5.6,13.03093,13.03093);
   grae->SetPoint(22,892,182.0866);
   grae->SetPointError(22,5.6,5.6,15.19676,15.19676);
   grae->SetPoint(23,903.2,238.1765);
   grae->SetPointError(23,5.6,5.6,17.24571,17.24571);
   grae->SetPoint(24,914.4,189.7019);
   grae->SetPointError(24,5.6,5.6,15.70766,15.70766);
   grae->SetPoint(25,925.6,158.6729);
   grae->SetPointError(25,5.6,5.6,14.39807,14.39807);
   grae->SetPoint(26,936.8,139.4785);
   grae->SetPointError(26,5.6,5.6,13.2967,13.2967);
   grae->SetPoint(27,948,116.3546);
   grae->SetPointError(27,5.6,5.6,12.50936,12.50936);
   grae->SetPoint(28,959.2,66.55648);
   grae->SetPointError(28,5.6,5.6,9.934006,9.934006);
   grae->SetPoint(29,970.4,78.30809);
   grae->SetPointError(29,5.6,5.6,10.80616,10.80616);
   grae->SetPoint(30,981.6,66.61935);
   grae->SetPointError(30,5.6,5.6,9.947387,9.947387);
   grae->SetPoint(31,992.8,66.09694);
   grae->SetPointError(31,5.6,5.6,9.506394,9.506394);
   grae->SetPoint(32,1004,75.81942);
   grae->SetPointError(32,5.6,5.6,10.08252,10.08252);
   grae->SetPoint(33,1015.2,54.09808);
   grae->SetPointError(33,5.6,5.6,8.76398,8.76398);
   grae->SetPoint(34,1026.4,62.61425);
   grae->SetPointError(34,5.6,5.6,8.943121,8.943121);
   grae->SetPoint(35,1037.6,67.7765);
   grae->SetPointError(35,5.6,5.6,9.364792,9.364792);
   grae->SetPoint(36,1048.8,54.13712);
   grae->SetPointError(36,5.6,5.6,8.578287,8.578287);
   grae->SetPoint(37,1060,52.49409);
   grae->SetPointError(37,5.6,5.6,8.303133,8.303133);
   grae->SetPoint(38,1071.2,46.23173);
   grae->SetPointError(38,5.6,5.6,7.645413,7.645413);
   grae->SetPoint(39,1082.4,25.39985);
   grae->SetPointError(39,5.6,5.6,5.838218,5.838218);
   grae->SetPoint(40,1093.6,29.82887);
   grae->SetPointError(40,5.6,5.6,6.26955,6.26955);
   grae->SetPoint(41,1104.8,8.185283);
   grae->SetPointError(41,5.6,5.6,3.834082,3.834082);
   grae->SetPoint(42,1116,19.09955);
   grae->SetPointError(42,5.6,5.6,5.296202,5.296202);
   grae->SetPoint(43,1127.2,8.428772);
   grae->SetPointError(43,5.6,5.6,3.996848,3.996848);
   grae->SetPoint(44,1138.4,1.80529);
   grae->SetPointError(44,5.6,5.6,2.291902,2.291902);
   grae->SetPoint(45,1149.6,7.896276);
   grae->SetPointError(45,5.6,5.6,3.461416,3.461416);
   grae->SetPoint(46,1160.8,-0.2647382);
   grae->SetPointError(46,5.6,5.6,2.106587,2.106587);
   grae->SetPoint(47,1172,0.3336645);
   grae->SetPointError(47,5.6,5.6,1.333361,1.333361);
   grae->SetPoint(48,1183.2,0);
   grae->SetPointError(48,5.6,5.6,0,0);
   grae->SetPoint(49,1194.4,1.127331);
   grae->SetPointError(49,5.6,5.6,1.127332,1.127332);
   
   TH1F *Graph_h_data2 = new TH1F("Graph_h_data2","Histogram of data_plot__D_DiHadron_Mass",100,584,1256);
   Graph_h_data2->SetMinimum(-28.15068);
   Graph_h_data2->SetMaximum(281.2016);
   Graph_h_data2->SetDirectory(0);
   Graph_h_data2->SetStats(0);
   Graph_h_data2->SetMarkerStyle(20);
   Graph_h_data2->GetXaxis()->SetNdivisions(505);
   Graph_h_data2->GetXaxis()->SetLabelFont(132);
   Graph_h_data2->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data2->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data2->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data2->GetXaxis()->SetTitleFont(132);
   Graph_h_data2->GetYaxis()->SetLabelFont(132);
   Graph_h_data2->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data2->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data2->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data2->GetYaxis()->SetTitleFont(132);
   Graph_h_data2->GetZaxis()->SetLabelFont(132);
   Graph_h_data2->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data2->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data2->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data2->GetZaxis()->SetTitleFont(132);

   TLegend *leg = new TLegend(0.63,0.7,0.95,1.05);
   leg->AddEntry(Graph_h_data2,"LHCb","");   
   leg->SetFillStyle(0);
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->Draw();
   TLegend *leg2 = new TLegend(-0.05,0.7,0.95,1.04);
   leg2->AddEntry(Graph_h_data2,"(a)","");   
   leg2->SetFillStyle(0);
   leg2->SetBorderSize(0);
   leg2->SetTextFont(132);
   leg2->SetTextSize(0.055);
   leg2->Draw();

   grae->SetHistogram(Graph_h_data2);   
   grae->Draw("p");
   
   TH1D *frame_264c1840__4 = new TH1D("frame_264c1840__4","m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+} [MeV/c^{2}])",50,640,1200);
   frame_264c1840__4->SetBinContent(1,268.3119);
   frame_264c1840__4->SetMinimum(0);
   frame_264c1840__4->SetMaximum(270);
   frame_264c1840__4->SetEntries(1);
   frame_264c1840__4->SetDirectory(0);
   frame_264c1840__4->SetStats(0);
   frame_264c1840__4->SetMarkerStyle(20);
   frame_264c1840__4->GetXaxis()->SetTitle("m(K^{#scale[0.85]{#font[122]{-}}}#pi^{+}) [MeV/#it{c^{2}}]");
   frame_264c1840__4->GetXaxis()->SetNdivisions(505);
   frame_264c1840__4->GetXaxis()->SetLabelFont(132);
   frame_264c1840__4->GetXaxis()->SetLabelOffset(0.01);
   frame_264c1840__4->GetXaxis()->SetTitleSize(0.06);
   frame_264c1840__4->GetXaxis()->SetTitleFont(132);
   frame_264c1840__4->GetYaxis()->SetTitle("Candidates / (11.2 MeV/#it{c^{2}})");
   frame_264c1840__4->GetYaxis()->SetLabelFont(132);
   frame_264c1840__4->GetYaxis()->SetLabelOffset(0.01);
   frame_264c1840__4->GetYaxis()->SetTitleSize(0.065);
   frame_264c1840__4->GetYaxis()->SetTitleFont(132);
   frame_264c1840__4->GetZaxis()->SetLabelFont(132);
   frame_264c1840__4->GetZaxis()->SetLabelSize(0.06);
   frame_264c1840__4->GetZaxis()->SetTitleSize(0.072);
   frame_264c1840__4->GetZaxis()->SetTitleOffset(1.2);
   frame_264c1840__4->GetZaxis()->SetTitleFont(132);
   frame_264c1840__4->Draw("AXISSAME");
   cc_ProbNNmu->Modified();
   cc_ProbNNmu->cd();
   cc_ProbNNmu->SetSelected(cc_ProbNNmu);
}


==> Fig2b.C <==
{
//=========Macro generated from canvas: cc_ProbNNmu/cc_ProbNNmu
//=========  (Sun Oct 25 16:50:44 2015) by ROOT version5.34/18
   TCanvas *cc_ProbNNmu = new TCanvas("cc_ProbNNmu", "cc_ProbNNmu",0,0,400,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc_ProbNNmu->Range(640.4321,-64.81012,887.3457,340.2532);
   cc_ProbNNmu->SetFillColor(0);
   cc_ProbNNmu->SetBorderMode(0);
   cc_ProbNNmu->SetBorderSize(2);
   cc_ProbNNmu->SetTickx(1);
   cc_ProbNNmu->SetTicky(1);
   cc_ProbNNmu->SetLeftMargin(0.14);
   cc_ProbNNmu->SetRightMargin(0.05);
   cc_ProbNNmu->SetTopMargin(0.05);
   cc_ProbNNmu->SetBottomMargin(0.16);
   cc_ProbNNmu->SetFrameBorderMode(0);
   cc_ProbNNmu->SetFrameBorderMode(0);
   
   TH1D *frame_269420d0__1 = new TH1D("frame_269420d0__1","DiMuon mass",50,675,875);
   frame_269420d0__1->SetBinContent(1,319.9604);
   frame_269420d0__1->SetMinimum(0);
   frame_269420d0__1->SetMaximum(320);
   frame_269420d0__1->SetEntries(1);
   frame_269420d0__1->SetDirectory(0);
   frame_269420d0__1->SetStats(0);
   frame_269420d0__1->SetMarkerStyle(20);
   frame_269420d0__1->GetXaxis()->SetTitle("m(#mu^{+}#mu^{#scale[0.82]{#font[122]{-}}}) [MeV/#it{c^{2}}]");
   frame_269420d0__1->GetXaxis()->SetNdivisions(505);
   frame_269420d0__1->GetXaxis()->SetLabelFont(132);
   frame_269420d0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_269420d0__1->GetXaxis()->SetTitleSize(0.06);
   frame_269420d0__1->GetXaxis()->SetTitleFont(132);
   frame_269420d0__1->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c^{2}})");
   frame_269420d0__1->GetYaxis()->SetLabelFont(132);
   frame_269420d0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_269420d0__1->GetYaxis()->SetTitleSize(0.06);
   frame_269420d0__1->GetYaxis()->SetTitleFont(132);
   frame_269420d0__1->GetZaxis()->SetLabelFont(132);
   frame_269420d0__1->GetZaxis()->SetLabelSize(0.06);
   frame_269420d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_269420d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_269420d0__1->GetZaxis()->SetTitleFont(132);
   frame_269420d0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__D_DiMuon_Mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,677,25.90281);
   grae->SetPointError(0,2,2,6.388497,6.388497);
   grae->SetPoint(1,681,13.93832);
   grae->SetPointError(1,2,2,5.423248,5.423248);
   grae->SetPoint(2,685,20.82759);
   grae->SetPointError(2,2,2,6.160979,6.160979);
   grae->SetPoint(3,689,20.34432);
   grae->SetPointError(3,2,2,5.840304,5.840304);
   grae->SetPoint(4,693,12.01644);
   grae->SetPointError(4,2,2,5.718877,5.718877);
   grae->SetPoint(5,697,28.90328);
   grae->SetPointError(5,2,2,7.26415,7.26415);
   grae->SetPoint(6,701,24.0739);
   grae->SetPointError(6,2,2,6.768282,6.768282);
   grae->SetPoint(7,705,12.6514);
   grae->SetPointError(7,2,2,5.908118,5.908118);
   grae->SetPoint(8,709,12.73764);
   grae->SetPointError(8,2,2,5.760888,5.760888);
   grae->SetPoint(9,713,39.77858);
   grae->SetPointError(9,2,2,7.74672,7.74672);
   grae->SetPoint(10,717,37.91248);
   grae->SetPointError(10,2,2,7.709376,7.709376);
   grae->SetPoint(11,721,25.58649);
   grae->SetPointError(11,2,2,6.860318,6.860318);
   grae->SetPoint(12,725,24.00388);
   grae->SetPointError(12,2,2,6.995292,6.995292);
   grae->SetPoint(13,729,30.10437);
   grae->SetPointError(13,2,2,7.698422,7.698422);
   grae->SetPoint(14,733,39.20789);
   grae->SetPointError(14,2,2,7.87518,7.87518);
   grae->SetPoint(15,737,49.10629);
   grae->SetPointError(15,2,2,8.491788,8.491788);
   grae->SetPoint(16,741,36.99603);
   grae->SetPointError(16,2,2,8.032459,8.032459);
   grae->SetPoint(17,745,33.03023);
   grae->SetPointError(17,2,2,7.249336,7.249336);
   grae->SetPoint(18,749,52.7199);
   grae->SetPointError(18,2,2,8.395313,8.395313);
   grae->SetPoint(19,753,34.67907);
   grae->SetPointError(19,2,2,7.638208,7.638208);
   grae->SetPoint(20,757,42.94226);
   grae->SetPointError(20,2,2,8.063738,8.063738);
   grae->SetPoint(21,761,79.81126);
   grae->SetPointError(21,2,2,10.29129,10.29129);
   grae->SetPoint(22,765,88.50217);
   grae->SetPointError(22,2,2,10.51565,10.51565);
   grae->SetPoint(23,769,117.9604);
   grae->SetPointError(23,2,2,11.77636,11.77636);
   grae->SetPoint(24,773,157.9036);
   grae->SetPointError(24,2,2,13.96898,13.96898);
   grae->SetPoint(25,777,213.0932);
   grae->SetPointError(25,2,2,15.85234,15.85234);
   grae->SetPoint(26,781,286.0607);
   grae->SetPointError(26,2,2,18.50132,18.50132);
   grae->SetPoint(27,785,273.7739);
   grae->SetPointError(27,2,2,18.07843,18.07843);
   grae->SetPoint(28,789,214.9929);
   grae->SetPointError(28,2,2,16.06737,16.06737);
   grae->SetPoint(29,793,126.3518);
   grae->SetPointError(29,2,2,12.607,12.607);
   grae->SetPoint(30,797,60.41248);
   grae->SetPointError(30,2,2,9.023294,9.023294);
   grae->SetPoint(31,801,36.99484);
   grae->SetPointError(31,2,2,7.517728,7.517728);
   grae->SetPoint(32,805,26.36922);
   grae->SetPointError(32,2,2,6.987254,6.987254);
   grae->SetPoint(33,809,20.85359);
   grae->SetPointError(33,2,2,5.694619,5.694619);
   grae->SetPoint(34,813,2.798873);
   grae->SetPointError(34,2,2,4.799394,4.799394);
   grae->SetPoint(35,817,17.64608);
   grae->SetPointError(35,2,2,5.527715,5.527715);
   grae->SetPoint(36,821,6.808599);
   grae->SetPointError(36,2,2,4.964988,4.964988);
   grae->SetPoint(37,825,16.15444);
   grae->SetPointError(37,2,2,5.688786,5.688786);
   grae->SetPoint(38,829,7.937984);
   grae->SetPointError(38,2,2,4.469435,4.469435);
   grae->SetPoint(39,833,11.3416);
   grae->SetPointError(39,2,2,5.033021,5.033021);
   grae->SetPoint(40,837,8.42401);
   grae->SetPointError(40,2,2,4.972391,4.972391);
   grae->SetPoint(41,841,0.6863768);
   grae->SetPointError(41,2,2,4.090407,4.090407);
   grae->SetPoint(42,845,5.718483);
   grae->SetPointError(42,2,2,4.677428,4.677428);
   grae->SetPoint(43,849,5.972876);
   grae->SetPointError(43,2,2,4.418146,4.418146);
   grae->SetPoint(44,853,12.01802);
   grae->SetPointError(44,2,2,4.729797,4.729797);
   grae->SetPoint(45,857,6.894813);
   grae->SetPointError(45,2,2,4.135331,4.135331);
   grae->SetPoint(46,861,11.08275);
   grae->SetPointError(46,2,2,4.672573,4.672573);
   grae->SetPoint(47,865,6.001753);
   grae->SetPointError(47,2,2,4.046557,4.046557);
   grae->SetPoint(48,869,9.966436);
   grae->SetPointError(48,2,2,4.376174,4.376174);
   grae->SetPoint(49,873,9.431787);
   grae->SetPointError(49,2,2,3.885708,3.885708);
   
   TH1F *Graph_h_data1 = new TH1F("Graph_h_data1","Histogram of data_plot__D_DiMuon_Mass",100,655,895);
   Graph_h_data1->SetMinimum(-34.20064);
   Graph_h_data1->SetMaximum(335.3587);
   Graph_h_data1->SetDirectory(0);
   Graph_h_data1->SetStats(0);
   Graph_h_data1->SetMarkerStyle(20);
   Graph_h_data1->GetXaxis()->SetNdivisions(505);
   Graph_h_data1->GetXaxis()->SetLabelFont(132);
   Graph_h_data1->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data1->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data1->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data1->GetXaxis()->SetTitleFont(132);
   Graph_h_data1->GetYaxis()->SetLabelFont(132);
   Graph_h_data1->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data1->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data1->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data1->GetYaxis()->SetTitleFont(132);
   Graph_h_data1->GetZaxis()->SetLabelFont(132);
   Graph_h_data1->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data1->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data1->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data1);

   TLegend *leg = new TLegend(0.63,0.7,0.95,1.05);
   leg->AddEntry(Graph_h_data1,"LHCb","");   
   leg->SetFillStyle(0);
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->Draw();
   TLegend *leg2 = new TLegend(-0.05,0.7,0.95,1.04);
   leg2->AddEntry(Graph_h_data1,"(b)","");   
   leg2->SetFillStyle(0);
   leg2->SetBorderSize(0);
   leg2->SetTextFont(132);
   leg2->SetTextSize(0.055);
   leg2->Draw();

   
   grae->Draw("p");
   
   TH1D *frame_269420d0__2 = new TH1D("frame_269420d0__2","DiMuon mass",50,675,875);
   frame_269420d0__2->SetBinContent(1,319.9604);
   frame_269420d0__2->SetMinimum(0);
   frame_269420d0__2->SetMaximum(320);
   frame_269420d0__2->SetEntries(1);
   frame_269420d0__2->SetDirectory(0);
   frame_269420d0__2->SetStats(0);
   frame_269420d0__2->SetMarkerStyle(20);
   frame_269420d0__2->GetXaxis()->SetTitle("m(#mu^{+}mu^{#scale[0.82]{#font[122]{-}}}) [MeV/#it{c^{2}}]");
   frame_269420d0__2->GetXaxis()->SetNdivisions(505);
   frame_269420d0__2->GetXaxis()->SetLabelFont(132);
   frame_269420d0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_269420d0__2->GetXaxis()->SetTitleSize(0.06);
   frame_269420d0__2->GetXaxis()->SetTitleFont(132);
   frame_269420d0__2->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c^{2}})");
   frame_269420d0__2->GetYaxis()->SetLabelFont(132);
   frame_269420d0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_269420d0__2->GetYaxis()->SetTitleSize(0.06);
   frame_269420d0__2->GetYaxis()->SetTitleFont(132);
   frame_269420d0__2->GetZaxis()->SetLabelFont(132);
   frame_269420d0__2->GetZaxis()->SetLabelSize(0.06);
   frame_269420d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_269420d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_269420d0__2->GetZaxis()->SetTitleFont(132);
   frame_269420d0__2->Draw("AXISSAME");
   cc_ProbNNmu->Modified();
   cc_ProbNNmu->cd();
   cc_ProbNNmu->SetSelected(cc_ProbNNmu);
}

